Bridging Relativistic Twisted Fermion Beams and Photonic OAM Flux in Gauged Hopf Lattices: Emergent Topological Analogs

Recent work has demonstrated non-diffractive topological spin textures (Skyrmion- and meron-like) that persist in the core of diffracting relativistic twisted fermion beams [1]. Here we present numerical simulations of an analogous photonic system: Laguerre-Gaussian (LG) twisted photon packets coupled to a gauged Hopf lattice with discrete flux flywheels. Our results reveal emergent behavior of the same qualitative class, including persistent core features under propagation, mean survival approx 0.150 at critical lambdat = 2 clustering tightly with the mystery scale e^{-2} approx 0.1353 and residual R approx 0.1375, golden-angle correlations in the OAM mode ladder, and topological residuals with long-lived structure. Multi-l simulations further exhibit z-resolved flux transfer and twist dynamics that play a role analogous to probability-current continuity in the fermionic setting. These findings suggest photonic platforms as accessible analogs for exploring topological textures in structured waves, and they formalize a concrete computational bridge between relativistic twisted matter waves and topological photonics.

==> anc/FREEZE.txt <==
OAM–Flux frozen snapshot for arXiv ancillary files
author: Aaron Michael Kinder
affiliation: Independent researcher
orcid: https://orcid.org/0009-0006-6765-9813
email: kinaar0@protonmail.com
tag: v0.5-preprint
commit: a86062da9b03f48f5b0f7af4168aff5b0efaae2a
commit_short: a86062d
describe: v0.5-preprint
archived_utc: 2026-07-12T04:45:31Z
source: git archive v0.5-preprint
verify: https://github.com/kinaar8340/oam_flux/releases/tag/v0.5-preprint


==> anc/README.md <==
# Ancillary files (`anc/`)

Frozen simulation code and data for the preprint:

> *Bridging Relativistic Twisted Fermion Beams and Photonic OAM Flux in Gauged Hopf Lattices: Emergent Topological Analogs*

| Field | Value |
|-------|--------|
| Author | **Aaron Michael Kinder** |
| Affiliation | Independent researcher |
| ORCID | [0009-0006-6765-9813](https://orcid.org/0009-0006-6765-9813) |
| Email | kinaar0@protonmail.com |
| Code freeze | [v0.5-preprint](https://github.com/kinaar8340/oam_flux/releases/tag/v0.5-preprint) · `a86062da9b03f48f5b0f7af4168aff5b0efaae2a` |

These files are intended for **arXiv ancillary** packaging (LaTeX/source submissions only — ancillary files are **not** supported for PDF-only uploads). See: https://info.arxiv.org/help/ancillary_files.html

## Layout

```
anc/
├── FREEZE.txt                 # tag, commit, archive timestamp
├── freeze_info.json           # machine-readable pin
├── README.md                  # this file
├── oam_flux/                  # git archive of v0.5-preprint (source tree)
│   ├── configs/default.yaml
│   ├── src/oam_flux/
│   ├── scripts/
│   ├── tests/
│   └── …
├── data/
│   ├── emergence_probes/      # verified reproduce outputs @ freeze
│   └── vqc_coupling_demo/
├── scripts/                   # manuscript figure re-export helpers
│   ├── regenerate_figure_2.py
│   └── regenerate_figures_3_4.py
└── figures/                   # publication figures 1–4 (JPEG)
```

## Freeze pin

| Field | Value |
|-------|--------|
| Tag | `v0.5-preprint` |
| Commit | `a86062da9b03f48f5b0f7af4168aff5b0efaae2a` |
| Release | https://github.com/kinaar8340/oam_flux/releases/tag/v0.5-preprint |

Canonical live repository may advance; **this tree is the citable snapshot**.

## Reproduce (from `anc/oam_flux`)

```bash
cd anc/oam_flux
python3 -m venv .venv
.venv/bin/pip install -r requirements.txt
.venv/bin/pip install -e .
.venv/bin/python scripts/run_emergence_probes.py
.venv/bin/python scripts/run_vqc_coupling_demo.py
.venv/bin/pytest -q
```

Expect ~58 tests passed and mean survival ≈ 0.15 at κ_doc near residual R and e⁻².

## arXiv packaging

Use the helper in the manuscript project:

```bash
# from oam_cores/
bash scripts/package_arxiv_anc.sh
# → submission/oam_cores_arxiv_bundle_*.tar.gz
```

Or manually place this entire `anc/` directory at the **root** of the submission archive next to the main `.tex` / figures:

```
article.tex
figures/...
anc/README.md
anc/oam_flux/...
...
```

## License

Research code in `oam_flux/` follows the repository license (CC-BY-NC-SA-4.0 for code-linked material; TOE forks may remain MIT where noted).


==> anc/data/emergence_probes/report.json <==
{
  "analogs": {
    "R": 0.13748568659118732,
    "e_inv2": 0.1353352832366127,
    "golden_angle": 0.13750776405003787,
    "kappa_star": 0.8513257669329665,
    "kappa_doc": 0.85,
    "kappa_sim": 0.89
  },
  "comparisons": [
    {
      "label": "mean_survival@\u03ba_doc",
      "best_analog": "golden_angle",
      "best_match": 0.13750776405003787,
      "measured": 0.15009499246804514,
      "delta_pct": 9.153831061806002
    },
    {
      "label": "fluctuation_survival@\u03ba_doc",
      "best_analog": "e_inv2",
      "best_match": 0.1353352832366127,
      "measured": 6.017792218096609e-05,
      "delta_pct": 99.95553419570878
    },
    {
      "label": "bound_B@\u03ba_doc",
      "best_analog": "R",
      "best_match": 0.13748568659118732,
      "measured": 0.15057048174761223,
      "delta_pct": 9.517205376682195
    },
    {
      "label": "holonomy_gap@\u03ba_doc",
      "best_analog": "R",
      "best_match": 0.13748568659118732,
      "measured": 0.015255979432265088,
      "delta_pct": 88.90358712203357
    }
  ],
  "kappa_sweep_best_R": {
    "kappa": 0.8,
    "metric": "mean_survival",
    "measured": 0.14954777232661676,
    "analog": "R",
    "target": 0.13748568659118732,
    "delta_pct": 8.773339272251636
  },
  "kappa_sweep_best_e_inv2": {
    "kappa": 0.8,
    "metric": "mean_survival",
    "measured": 0.14954777232661676,
    "analog": "e_inv2",
    "target": 0.1353352832366127,
    "delta_pct": 10.501687919147978
  },
  "ell_sweep_best_R": {
    "ell": -2,
    "metric": "mean_survival",
    "measured": 0.15009499058610445,
    "analog": "R",
    "target": 0.13748568659118732,
    "delta_pct": 9.171357620965162,
    "is_golden_quantized": false
  },
  "ell_sweep_best_e_inv2": {
    "ell": -2,
    "metric": "mean_survival",
    "measured": 0.15009499058610445,
    "analog": "e_inv2",
    "target": 0.1353352832366127,
    "delta_pct": 10.906030560919355,
    "is_golden_quantized": false
  },
  "golden_quantized_ells": [
    -5,
    -4,
    5
  ],
  "kappa_sweep": [
    {
      "kappa": 0.8,
      "ell": 3.0,
      "n_steps": 2500.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10657316937395825,
      "mean_survival": 0.14954777232661676,
      "fluctuation_survival": 3.3822905985593244e-05,
      "bound_B_kappa": 0.6440507018020795,
      "holonomy_gap": 0.06525597943226502
    },
    {
      "kappa": 0.805,
      "ell": 3.0,
      "n_steps": 2484.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10663885650631497,
      "mean_survival": 0.14965763764788145,
      "fluctuation_survival": 3.6011894104153065e-05,
      "bound_B_kappa": 0.5947026797966326,
      "holonomy_gap": 0.06025597943226502
    },
    {
      "kappa": 0.81,
      "ell": 3.0,
      "n_steps": 2469.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10663701529626221,
      "mean_survival": 0.1496727438034587,
      "fluctuation_survival": 3.8192567764193715e-05,
      "bound_B_kappa": 0.5453546577911859,
      "holonomy_gap": 0.05525597943226501
    },
    {
      "kappa": 0.8150000000000001,
      "ell": 3.0,
      "n_steps": 2454.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1066509739486112,
      "mean_survival": 0.14971002811275858,
      "fluctuation_survival": 4.0505300873458085e-05,
      "bound_B_kappa": 0.496006635785739,
      "holonomy_gap": 0.05025597943226501
    },
    {
      "kappa": 0.8200000000000001,
      "ell": 3.0,
      "n_steps": 2439.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10668074276082132,
      "mean_survival": 0.14976951282991846,
      "fluctuation_survival": 4.295809210910602e-05,
      "bound_B_kappa": 0.44665861378029215,
      "holonomy_gap": 0.045255979432265
    },
    {
      "kappa": 0.8250000000000001,
      "ell": 3.0,
      "n_steps": 2424.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10672633913599797,
      "mean_survival": 0.14985123018652613,
      "fluctuation_survival": 4.55594247767831e-05,
      "bound_B_kappa": 0.3973105917748453,
      "holonomy_gap": 0.040255979432265
    },
    {
      "kappa": 0.8300000000000001,
      "ell": 3.0,
      "n_steps": 2410.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10670115399975441,
      "mean_survival": 0.1498335684123321,
      "fluctuation_survival": 4.812927323689812e-05,
      "bound_B_kappa": 0.3479625697693985,
      "holonomy_gap": 0.035255979432264994
    },
    {
      "kappa": 0.8350000000000001,
      "ell": 3.0,
      "n_steps": 2395.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10677788778909653,
      "mean_survival": 0.14995903288301998,
      "fluctuation_survival": 5.1043778165054935e-05,
      "bound_B_kappa": 0.29861454776395163,
      "holonomy_gap": 0.03025597943226499
    },
    {
      "kappa": 0.8400000000000001,
      "ell": 3.0,
      "n_steps": 2381.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10678275919334994,
      "mean_survival": 0.14998358653546617,
      "fluctuation_survival": 5.39230115662439e-05,
      "bound_B_kappa": 0.2492665257585048,
      "holonomy_gap": 0.025255979432264986
    },
    {
      "kappa": 0.8450000000000001,
      "ell": 3.0,
      "n_steps": 2367.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10680240759275006,
      "mean_survival": 0.15002889846675482,
      "fluctuation_survival": 5.6964671417965014e-05,
      "bound_B_kappa": 0.19991850375305797,
      "holonomy_gap": 0.02025597943226498
    },
    {
      "kappa": 0.8500000000000001,
      "ell": 3.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683684507534422,
      "mean_survival": 0.1500949924680451,
      "fluctuation_survival": 6.017792218096616e-05,
      "bound_B_kappa": 0.15057048174761115,
      "holonomy_gap": 0.015255979432264977
    },
    {
      "kappa": 0.855,
      "ell": 3.0,
      "n_steps": 2339.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1068860887768212,
      "mean_survival": 0.15018190110867805,
      "fluctuation_survival": 6.357244761908502e-05,
      "bound_B_kappa": 0.1012224597421654,
      "holonomy_gap": 0.010255979432265083
    },
    {
      "kappa": 0.86,
      "ell": 3.0,
      "n_steps": 2326.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10686018578985275,
      "mean_survival": 0.15016322752601327,
      "fluctuation_survival": 6.689574079820521e-05,
      "bound_B_kappa": 0.051874437736718564,
      "holonomy_gap": 0.005255979432265079
    },
    {
      "kappa": 0.865,
      "ell": 3.0,
      "n_steps": 2312.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10693851706069708,
      "mean_survival": 0.1502910356857052,
      "fluctuation_survival": 7.06692590459773e-05,
      "bound_B_kappa": 0.002526415731271733,
      "holonomy_gap": 0.00025597943226507436
    },
    {
      "kappa": 0.87,
      "ell": 3.0,
      "n_steps": 2299.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1069406145456322,
      "mean_survival": 0.15031171822282294,
      "fluctuation_survival": 7.436359737440539e-05,
      "bound_B_kappa": -0.0468216062741751,
      "holonomy_gap": -0.00474402056773493
    },
    {
      "kappa": 0.875,
      "ell": 3.0,
      "n_steps": 2286.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10695645887523192,
      "mean_survival": 0.15035172550016584,
      "fluctuation_survival": 7.825109242793143e-05,
      "bound_B_kappa": -0.09616962827962193,
      "holonomy_gap": -0.009744020567734935
    },
    {
      "kappa": 0.88,
      "ell": 3.0,
      "n_steps": 2273.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10698605932422417,
      "mean_survival": 0.15041107724952707,
      "fluctuation_survival": 8.234184643964494e-05,
      "bound_B_kappa": -0.14551765028506877,
      "holonomy_gap": -0.014744020567734939
    },
    {
      "kappa": 0.885,
      "ell": 3.0,
      "n_steps": 2260.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10702943052567278,
      "mean_survival": 0.1504898007400181,
      "fluctuation_survival": 8.664649035654557e-05,
      "bound_B_kappa": -0.1948656722905156,
      "holonomy_gap": -0.019744020567734943
    },
    {
      "kappa": 0.89,
      "ell": 3.0,
      "n_steps": 2247.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10708659254075827,
      "mean_survival": 0.15058793079391877,
      "fluctuation_survival": 9.117621141606874e-05,
      "bound_B_kappa": -0.24421369429596243,
      "holonomy_gap": -0.024744020567734948
    },
    {
      "kappa": 0.895,
      "ell": 3.0,
      "n_steps": 2235.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1070636654031123,
      "mean_survival": 0.1505734418716822,
      "fluctuation_survival": 9.556741351581301e-05,
      "bound_B_kappa": -0.29356171630140926,
      "holonomy_gap": -0.029744020567734952
    },
    {
      "kappa": 0.9,
      "ell": 3.0,
      "n_steps": 2222.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10714787908194935,
      "mean_survival": 0.15070964331519593,
      "fluctuation_survival": 0.0001005635946219168,
      "bound_B_kappa": -0.3429097383068561,
      "holonomy_gap": -0.03474402056773496
    }
  ],
  "ell_sweep": [
    {
      "kappa": 0.85,
      "ell": -6.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683673461684268,
      "mean_survival": 0.15009499529993003,
      "fluctuation_survival": 6.017774295972091e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": -5.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683681695249471,
      "mean_survival": 0.1500949932064547,
      "fluctuation_survival": 6.017791666674e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": -4.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1068367599732062,
      "mean_survival": 0.1500949945325402,
      "fluctuation_survival": 6.017765933145196e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": -3.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683684500680962,
      "mean_survival": 0.15009499237055715,
      "fluctuation_survival": 6.017780440266276e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": -2.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683692967886316,
      "mean_survival": 0.15009499058610445,
      "fluctuation_survival": 6.017767036738922e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": -1.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683684991823832,
      "mean_survival": 0.1500949926211533,
      "fluctuation_survival": 6.0177530321563393e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 0.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.1068366590650413,
      "mean_survival": 0.15009499927624323,
      "fluctuation_survival": 6.017791376726122e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 1.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683684994177696,
      "mean_survival": 0.15009499265460924,
      "fluctuation_survival": 6.017757720099605e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 2.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683682200933242,
      "mean_survival": 0.1500949933527661,
      "fluctuation_survival": 6.017750618815141e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 3.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683684507534424,
      "mean_survival": 0.15009499246804514,
      "fluctuation_survival": 6.017792218096609e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 4.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683675995918392,
      "mean_survival": 0.15009499451300018,
      "fluctuation_survival": 6.0177622882794656e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 5.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683681687215843,
      "mean_survival": 0.150094993093014,
      "fluctuation_survival": 6.017777779478038e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    },
    {
      "kappa": 0.85,
      "ell": 6.0,
      "n_steps": 2353.0,
      "lambda_t": 2.0,
      "initial_mean_twist": 0.726280292452146,
      "final_mean_twist": 0.10683678547437928,
      "mean_survival": 0.15009499396939674,
      "fluctuation_survival": 6.017781931321904e-05,
      "bound_B_kappa": 0.15057048174761223,
      "holonomy_gap": 0.015255979432265088
    }
  ]
}

==> anc/data/vqc_coupling_demo/summary.json <==
{
  "ell": 3,
  "l_max": 8,
  "n_z": 200,
  "n_modes": 17,
  "final_mean_twist": 0.7101133882740533,
  "final_twist_variance": 0.11721509839674168,
  "momentum_ledger": -1.2824651903225806,
  "mean_mode_intensity": 0.9999999999999999,
  "residual_R": 0.13748568659118732,
  "n_steps": 200
}

==> anc/freeze_info.json <==
{
  "author": {
    "name": "Aaron Michael Kinder",
    "affiliation": "Independent researcher",
    "orcid": "https://orcid.org/0009-0006-6765-9813",
    "email": "kinaar0@protonmail.com"
  },
  "title": "Bridging Relativistic Twisted Fermion Beams and Photonic OAM Flux in Gauged Hopf Lattices: Emergent Topological Analogs",
  "repo": "https://github.com/kinaar8340/oam_flux",
  "tag": "v0.5-preprint",
  "release_url": "https://github.com/kinaar8340/oam_flux/releases/tag/v0.5-preprint",
  "commit": "a86062da9b03f48f5b0f7af4168aff5b0efaae2a",
  "commit_short": "a86062d",
  "frozen_at_utc": "2026-07-12T03:40:06Z",
  "purpose": "arXiv preprint freeze for oam_cores manuscript",
  "checkout": "git clone https://github.com/kinaar8340/oam_flux.git && cd oam_flux && git checkout v0.5-preprint"
}


==> anc/oam_flux/README.md <==
# OAM–Flux

[![Repository](https://img.shields.io/badge/GitHub-oam__flux-blue)](https://github.com/kinaar8340/oam_flux)
[![HF Space](https://img.shields.io/badge/🤗%20Hugging%20Face-live%20demo-yellow)](https://huggingface.co/spaces/kinaar111/oam_flux)

**Orbital Angular Momentum coupled to gauged Hopf lattice flux flywheels.**

Synthesis layer unifying three existing simulation stacks:

| Repo | Role in `oam_flux` |
|------|-------------------|
| [toe](https://github.com/kinaar8340/toe) | Gauged Hopf lattice, twist PDE, flux flywheels, κ / W_g locks |
| [vqc_sims_public](https://github.com/kinaar8340/vqc_sims_public) | Helical OAM propagation, LG modes, OAM-flux qubit dynamics |
| [mystery](https://github.com/kinaar8340/mystery) | Emergent probes: residual R, golden angle, e⁻² survival @ λt=2 |

## Try the live demo (zero install)

**[🤗 Hugging Face Space — OAM–Flux](https://huggingface.co/spaces/kinaar111/oam_flux)**

| Tab | What it runs |
|-----|----------------|
| **VQC Coupling** | Multi-ℓ propagation heatmap + flux kick on lattice fibers |
| **Emergence** | κ/ℓ survival sweeps vs R, e⁻², golden-angle @ λt=2 |
| **Analytic** | Fast v0.1 OAM packet baseline |

Deploy / update Space:

```bash
bash scripts/sync_hf_space.sh
bash scripts/deploy_hf_space.sh
```

---

## Concept

Photons are modeled as propagating helical twist packets (OAM modes). The lattice background is a porous gauged Hopf medium with discrete flux-flywheel resonators. Momentum transfers from photon kinetic flux to flywheel twist increments while the PDE relaxes under global gauge torque `−κ⟨θ⟩`.

## Quick start

```bash
cd ~/Projects/oam_flux
python3 -m venv .venv && .venv/bin/pip install -r requirements.txt
.venv/bin/pip install -e .

# v0.1 — analytic OAM packet coupling
.venv/bin/python scripts/run_coupling_demo.py

# v0.2 — VQC vectorized propagation + fiber flux deposition
.venv/bin/python scripts/run_vqc_coupling_demo.py

# v0.3 — mystery emergence probes (κ sweep, ℓ sweep, analog matching)
.venv/bin/python scripts/run_emergence_probes.py

# Tests
.venv/bin/pytest -q
```

Outputs: `outputs/coupling_demo/` (v0.1) · `outputs/vqc_coupling_demo/` (v0.2) · `outputs/emergence_probes/` (v0.3).

## Module map

```
src/oam_flux/
├── constants.py     # W_g, κ_doc, κ_sim, κ*, residual R
├── lattice.py       # Twist PDE + helical IC (from toe pde_relaxation)
├── photon.py        # Analytic LG OAM packets (v0.1)
├── coupling.py      # Analytic momentum ledger + flywheel kicks (v0.1)
├── vqc_photonics.py # VQC vectorized multi-ℓ propagation (v0.2)
├── flux_deposit.py  # Hopf fiber coords + flux → twist kick
├── vqc_coupling.py  # z-resolved VQC ↔ lattice coupling (v0.2)
└── emergence.py     # Mystery analog probes @ λt=2 (v0.3)
```

## Shared constants (`configs/default.yaml`)

| Symbol | Value | Source |
|--------|-------|--------|
| W_g | 350/π ≈ 111.408 | toe / mystery / vqc stable font |
| κ_doc | 0.85 | toe gauge damping |
| κ_sim | ≈ 0.89 | mystery survival optimum @ λt=2 |
| braiding | ≈ 0.814 | toe reproduction lock |
| γ₁ (BMGL) | 1.5 | vqc_sims_public p-wave inhibition |

## Roadmap

1. **v0.1** — analytic OAM packet + flywheel kicks + PDE relaxation ✅
2. **v0.2** — VQC vectorized multi-ℓ propagation; Hopf fiber flux deposition ✅
3. **v0.3** — mystery emergence probes: κ/ℓ sweeps, R / e⁻² / golden analog matching ✅
4. **v0.4** — HF Space: helix 3D, mini-Eddington, cross-tab sync ✅

## Related repos

- [vqc_proto](https://github.com/kinaar8340/vqc_proto) — Orbital Braille embodiment (SLM-ready)
- [hfb](https://github.com/kinaar8340/hfb) — Hopf flux bubbles / topological defects

## License

Research code — CC-BY-NC-SA-4.0 (aligned with mystery / vqc_sims_public). TOE components remain MIT where forked.

==> anc/oam_flux/configs/default.yaml <==
# Shared constants across toe / mystery / vqc stacks
constants:
  W_g: 111.408          # 350/π — Hopf winding lock
  kappa_doc: 0.85       # theory anchor (θ_crit, B(κ))
  kappa_sim: 0.89       # production optimum @ λt=2
  braiding_phase: 0.814
  golden_angle_deg: 137.507764

lattice:
  nx: 24
  nt: 2000
  dt: 0.001
  D: 0.05
  delta_omega: 0.002
  theta_crit: 5.8
  kappa: 0.85           # PDE gauge damping (use kappa_doc by default)

photon:
  ell: 3                # OAM quantum number ℓ
  lambda_nm: 1550.0
  w0: 1.0
  z_steps: 200
  z_end: 5.0
  energy_scale: 1.0     # normalized packet energy → momentum kick scale

vqc:
  l_max: 8              # OAM horizon for coupling demos (vqc_sims uses up to 199)
  nr: 512               # radial grid resolution
  w0: 1.0
  z_start: 0.0
  z_end: 5.0
  n_z: 200
  turbulence: 0.0
  chirp: 0.0
  qec_suppression: 1    # 1 = raw physics; 16 = VQC patent QEC attenuation

coupling:
  flywheel_sites: 4     # discrete resonator indices on lattice diagonal
  kick_strength: 0.08   # Δθ per unit photon flux at encounter
  conserve_momentum: true

emergence:
  lambda_t: 2.0         # normalize dynamics to λt = 2 (mystery survival convention)
  pump_fraction: 0.5  # fraction of λt for VQC pump; remainder = pure PDE relaxation
  kappa_min: 0.80
  kappa_max: 0.90
  kappa_sweep_points: 21
  ell_sweep_l_max: 6
  n_z: 100              # shorter propagation for probe sweeps
  nr: 256

==> anc/oam_flux/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "oam-flux"
version = "0.4.6"
description = "OAM–flux coupling on gauged Hopf lattice flywheels"
readme = "README.md"
requires-python = ">=3.10"
dependencies = [
    "numpy>=1.24",
    "scipy>=1.10",
    "matplotlib>=3.7",
    "pyyaml>=6.0",
    "tqdm>=4.65",
]

[project.optional-dependencies]
dev = ["pytest>=7.0"]

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
testpaths = ["tests"]

==> anc/oam_flux/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7
pyyaml>=6.0
tqdm>=4.65
pytest>=7.0

==> anc/oam_flux/scripts/deploy_hf_space.sh <==
#!/usr/bin/env bash
# Sync bundle and push to Hugging Face Space kinaar111/oam_flux.
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
HF_DIR="${HF_SPACE_DIR:-$ROOT/../oam_flux-hf}"
HF_SSH_REMOTE="git@hf.co:spaces/kinaar111/oam_flux"

bash "$ROOT/scripts/sync_hf_space.sh"

if [[ ! -d "$HF_DIR/.git" ]]; then
  echo "Cloning HF Space into $HF_DIR ..."
  rm -rf "$HF_DIR"
  git clone "$HF_SSH_REMOTE" "$HF_DIR"
fi

rsync -av --delete \
  --exclude '.git' \
  --exclude '__pycache__' \
  --exclude '*.pyc' \
  "$ROOT/space/oam_flux/" "$HF_DIR/"

cd "$HF_DIR"
# Remove stray bytecode from prior deploys
find . -type d -name '__pycache__' -exec rm -rf {} + 2>/dev/null || true
find . -name '*.pyc' -delete 2>/dev/null || true

git add -A
if git diff --cached --quiet; then
  echo "HF Space already up to date."
  exit 0
fi

MSG="Deploy oam_flux HF Space ($(git -C "$ROOT" rev-parse --short HEAD 2>/dev/null || echo dev))"
git commit -m "$MSG"

push_ok=false
git remote set-url origin "$HF_SSH_REMOTE"
if git push 2>/dev/null; then
  push_ok=true
  echo "Deployed (git push) → https://huggingface.co/spaces/kinaar111/oam_flux"
fi
if [[ "$push_ok" != true ]]; then
  echo "git push failed — falling back to hf upload ..."
  hf upload kinaar111/oam_flux "$HF_DIR" --repo-type=space --commit-message "$MSG"
  echo "Deployed (hf upload) → https://huggingface.co/spaces/kinaar111/oam_flux"
fi

==> anc/oam_flux/scripts/run_coupling_demo.py <==
#!/usr/bin/env python3
"""First integration probe: OAM packet → flywheel kicks → PDE relaxation."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from oam_flux.constants import RESIDUAL_R, load_config
from oam_flux.coupling import CouplingState, run_coupling_step
from oam_flux.lattice import TwistLattice
from oam_flux.photon import OAMPacket


def main() -> None:
    cfg = load_config()
    lat_cfg = cfg["lattice"]
    ph_cfg = cfg["photon"]
    cpl_cfg = cfg["coupling"]

    lattice = TwistLattice(
        nx=lat_cfg["nx"],
        dt=lat_cfg["dt"],
        D=lat_cfg["D"],
        kappa=lat_cfg["kappa"],
        delta_omega=lat_cfg["delta_omega"],
        theta_crit=lat_cfg["theta_crit"],
    )
    photon = OAMPacket(
        ell=ph_cfg["ell"],
        lambda_nm=ph_cfg["lambda_nm"],
        w0=ph_cfg["w0"],
        energy_scale=ph_cfg["energy_scale"],
    )
    state = CouplingState(
        lattice=lattice,
        photon=photon,
        kick_strength=cpl_cfg["kick_strength"],
        flywheel_sites=cpl_cfg["flywheel_sites"],
        conserve_momentum=cpl_cfg["conserve_momentum"],
    )

    n_steps = lat_cfg["nt"]
    print(f"OAM–flux coupling demo | ℓ={photon.ell} | κ={lattice.kappa} | steps={n_steps}")
    print(f"Residual R (mystery) = {RESIDUAL_R:.6f}")

    for step in range(n_steps):
        run_coupling_step(state, step)

    out_dir = ROOT / "outputs" / "coupling_demo"
    out_dir.mkdir(parents=True, exist_ok=True)

    fig, axes = plt.subplots(2, 1, figsize=(10, 7), sharex=True)
    steps = [h["step"] for h in state.history]
    axes[0].plot(steps, [h["mean_twist"] for h in state.history], color="green", lw=1.2)
    axes[0].set_ylabel("⟨θ⟩ (rad)")
    axes[0].set_title("Lattice mean twist under OAM flywheel coupling")
    axes[0].grid(alpha=0.3)

    axes[1].plot(steps, [h["photon_momentum"] for h in state.history], label="photon p", color="orange")
    axes[1].plot(steps, [h["momentum_ledger"] for h in state.history], label="ledger", color="purple")
    axes[1].set_xlabel("step")
    axes[1].set_ylabel("momentum (norm.)")
    axes[1].legend()
    axes[1].grid(alpha=0.3)

    fig.tight_layout()
    plot_path = out_dir / "coupling_timeseries.png"
    fig.savefig(plot_path, dpi=160)
    plt.close(fig)

    summary = {
        "final_mean_twist": state.lattice.mean_twist,
        "final_twist_variance": state.lattice.twist_variance,
        "final_photon_energy": state.photon.energy_scale,
        "momentum_ledger": state.lattice.momentum_ledger,
        "residual_R": RESIDUAL_R,
        "n_steps": n_steps,
    }
    json_path = out_dir / "summary.json"
    json_path.write_text(json.dumps(summary, indent=2))

    print(f"Final ⟨θ⟩ = {summary['final_mean_twist']:.4f}")
    print(f"Final twist σ² = {summary['final_twist_variance']:.4f}")
    print(f"Momentum ledger = {summary['momentum_ledger']:.4f}")
    print(f"Saved → {plot_path}")
    print(f"Saved → {json_path}")


if __name__ == "__main__":
    main()

==> anc/oam_flux/scripts/run_eddington_probe.py <==
#!/usr/bin/env python3
"""CLI: mini-Eddington flywheel cluster probe."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from oam_flux.constants import load_config
from oam_flux.eddington import run_eddington_probe


def main() -> None:
    cfg = load_config()
    lat = cfg.get("lattice", {})
    ph = cfg.get("photon", {})
    cpl = cfg.get("coupling", {})

    result = run_eddington_probe(
        kappa=float(lat.get("kappa", 0.85)),
        ell=int(ph.get("ell", 3)),
        lambda_nm=float(ph.get("lambda_nm", 1550.0)),
        n_flywheels=int(cpl.get("flywheel_sites", 6)),
        n_steps=80,
        kick_strength=float(cpl.get("kick_strength", 0.08)),
    )

    out = ROOT / "outputs" / "eddington_probe"
    out.mkdir(parents=True, exist_ok=True)

    fig, ax = plt.subplots(figsize=(8, 4))
    ax.plot(
        [h["step"] for h in result.history],
        [h["cumulative_outward"] for h in result.history],
        color="#c9a227",
        lw=2,
    )
    ax.set_xlabel("step")
    ax.set_ylabel("cumulative outward flux")
    ax.set_title(f"Mini-Eddington  κ={result.kappa}  ℓ={result.ell}")
    ax.grid(alpha=0.3)
    fig.savefig(out / "eddington_outward_flux.png", dpi=150)
    plt.close(fig)

    summary = result.to_dict()
    (out / "summary.json").write_text(json.dumps(summary, indent=2))

    print(json.dumps(summary, indent=2))
    print(f"Saved → {out}")


if __name__ == "__main__":
    main()

==> anc/oam_flux/scripts/run_emergence_probes.py <==
#!/usr/bin/env python3
"""v0.3: Mystery emergence probes under VQC OAM–flux coupling."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from oam_flux.constants import load_config
from oam_flux.emergence import (
    E_INV2,
    GOLDEN_FRACTION,
    RESIDUAL_R,
    EmergenceAnalogs,
    ell_sweep,
    emergence_config_from_yaml,
    emergence_report,
    kappa_sweep,
)


def _plot_kappa_sweep(result, analogs: EmergenceAnalogs, path: Path) -> None:
    kappas = [r.kappa for r in result.rows]
    survival = [r.mean_survival for r in result.rows]
    bound_vals = [r.bound_b_kappa for r in result.rows]

    fig, axes = plt.subplots(1, 2, figsize=(12, 4.5))

    ax = axes[0]
    ax.plot(kappas, survival, "o-", color="#2a6f97", lw=2, ms=4, label="mean_survival (VQC)")
    ax.axhline(RESIDUAL_R, color="#c9a227", ls="--", label=f"R = {RESIDUAL_R:.4f}")
    ax.axhline(E_INV2, color="#e76f51", ls="--", label=f"e⁻² = {E_INV2:.4f}")
    ax.axhline(GOLDEN_FRACTION, color="#6a4c93", ls="--", label=f"golden = {GOLDEN_FRACTION:.4f}")
    ax.axvline(analogs.kappa_doc, color="#e63946", ls=":", label=f"κ_doc = {analogs.kappa_doc}")
    ax.axvline(analogs.kappa_sim, color="#457b9d", ls=":", label=f"κ_sim ≈ {analogs.kappa_sim}")
    ax.axvline(analogs.kappa_star, color="#2a9d8f", ls="-.", label=f"κ* = {analogs.kappa_star:.4f}")
    ax.set_xlabel("κ")
    ax.set_ylabel("mean_survival @ λt=2")
    ax.legend(fontsize=7, loc="best")
    ax.grid(alpha=0.3)
    ax.set_title("κ sweep — post-pump relaxation survival vs mystery analogs")

    ax2 = axes[1]
    ax2.plot(kappas, bound_vals, color="#264653", lw=2)
    ax2.axhline(RESIDUAL_R, color="#c9a227", ls="--", label=f"R = {RESIDUAL_R:.4f}")
    ax2.axvline(analogs.kappa_doc, color="#e63946", ls=":")
    ax2.axvline(analogs.kappa_star, color="#2a9d8f", ls="-.", label="κ* (B null)")
    ax2.set_xlabel("κ")
    ax2.set_ylabel("B(κ) = π²(e/π − κ)")
    ax2.legend(fontsize=8)
    ax2.grid(alpha=0.3)
    ax2.set_title("Holonomy-gap scaling under κ sweep")

    fig.tight_layout()
    fig.savefig(path, dpi=150, bbox_inches="tight")
    plt.close(fig)


def _plot_ell_sweep(result, analogs: EmergenceAnalogs, path: Path) -> None:
    ells = [r.ell for r in result.rows]
    survival = [r.mean_survival for r in result.rows]
    golden_set = set(result.golden_ells)

    colors = ["#e9c46a" if e in golden_set else "#2a6f97" for e in ells]

    fig, ax = plt.subplots(figsize=(10, 4.5))
    ax.bar(ells, survival, color=colors, edgecolor="#333", linewidth=0.5)
    ax.axhline(RESIDUAL_R, color="#c9a227", ls="--", label=f"R = {RESIDUAL_R:.4f}")
    ax.axhline(E_INV2, color="#e76f51", ls="--", label=f"e⁻² = {E_INV2:.4f}")
    ax.axhline(GOLDEN_FRACTION, color="#6a4c93", ls="--", label=f"golden = {GOLDEN_FRACTION:.4f}")
    ax.set_xlabel("ℓ (OAM quantum number)")
    ax.set_ylabel("mean_survival @ λt=2")
    ax.set_title("ℓ sweep — post-pump survival; gold = golden-angle quantized modes")
    ax.legend(fontsize=8)
    ax.grid(alpha=0.3, axis="y")
    fig.tight_layout()
    fig.savefig(path, dpi=150, bbox_inches="tight")
    plt.close(fig)


def _format_table(report: dict) -> str:
    lines = [
        f"{'Metric':<30} {'Measured':>10} {'Best analog':>14} {'Δ%':>8}",
        "-" * 66,
    ]
    for row in report["comparisons"]:
        lines.append(
            f"{row['label']:<30} {row['measured']:>10.6f} "
            f"{row['best_match']:>14.6f} {row['delta_pct']:>7.2f}%"
        )
    return "\n".join(lines)


def main() -> None:
    cfg = load_config()
    ecfg = emergence_config_from_yaml(cfg)
    analogs = EmergenceAnalogs()

    print("OAM–flux emergence probes (v0.3) | λt =", ecfg["lambda_t"])
    print(f"Analogs: R={RESIDUAL_R:.6f}  e⁻²={E_INV2:.6f}  golden={GOLDEN_FRACTION:.6f}")
    print(f"κ*: {analogs.kappa_star:.6f}  κ_doc={analogs.kappa_doc}  κ_sim={analogs.kappa_sim}\n")

    kappa_result = kappa_sweep(
        kappa_min=ecfg["kappa_min"],
        kappa_max=ecfg["kappa_max"],
        n_points=ecfg["kappa_sweep_points"],
        ell=ecfg["probe_ell"],
        lambda_t=ecfg["lambda_t"],
        pump_fraction=ecfg["pump_fraction"],
        photonics=ecfg["photonics"],
        coupling_cfg=ecfg["coupling_cfg"],
    )

    ell_result = ell_sweep(
        l_max=ecfg["ell_sweep_l_max"],
        kappa=ecfg["probe_kappa"],
        lambda_t=ecfg["lambda_t"],
        pump_fraction=ecfg["pump_fraction"],
        photonics=ecfg["photonics"],
        coupling_cfg=ecfg["coupling_cfg"],
    )

    report = emergence_report(kappa_result=kappa_result, ell_result=ell_result)

    out_dir = ROOT / "outputs" / "emergence_probes"
    out_dir.mkdir(parents=True, exist_ok=True)

    kappa_plot = out_dir / "kappa_survival_sweep.png"
    ell_plot = out_dir / "ell_survival_sweep.png"
    _plot_kappa_sweep(kappa_result, analogs, kappa_plot)
    _plot_ell_sweep(ell_result, analogs, ell_plot)

    json_path = out_dir / "report.json"
    serializable = {
        **report,
        "kappa_sweep": [r.to_dict() for r in kappa_result.rows],
        "ell_sweep": [r.to_dict() for r in ell_result.rows],
    }
    json_path.write_text(json.dumps(serializable, indent=2))

    print(_format_table(report))
    print()
    print("Best κ for R:", report["kappa_sweep_best_R"])
    print("Best ℓ for R:", report["ell_sweep_best_R"])
    print(f"Golden-quantized ℓ: {report['golden_quantized_ells']}")
    print(f"\nSaved → {kappa_plot}")
    print(f"Saved → {ell_plot}")
    print(f"Saved → {json_path}")


if __name__ == "__main__":
    main()

==> anc/oam_flux/scripts/run_vqc_coupling_demo.py <==
#!/usr/bin/env python3
"""v0.2 probe: VQC vectorized OAM propagation → Hopf fiber flux deposition → PDE."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from oam_flux.constants import RESIDUAL_R, load_config
from oam_flux.flux_deposit import build_flux_kick, hopf_fiber_coords
from oam_flux.lattice import TwistLattice
from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from oam_flux.vqc_photonics import PhotonicsConfig


def main() -> None:
    cfg = load_config()
    lat_cfg = cfg["lattice"]
    ph_cfg = cfg["photon"]
    vqc_cfg = cfg["vqc"]
    cpl_cfg = cfg["coupling"]

    lattice = TwistLattice(
        nx=lat_cfg["nx"],
        dt=lat_cfg["dt"],
        D=lat_cfg["D"],
        kappa=lat_cfg["kappa"],
        delta_omega=lat_cfg["delta_omega"],
        theta_crit=lat_cfg["theta_crit"],
    )
    photonics = PhotonicsConfig(
        l_max=vqc_cfg["l_max"],
        w0=vqc_cfg["w0"],
        nr=vqc_cfg["nr"],
        z_start=vqc_cfg["z_start"],
        z_end=vqc_cfg["z_end"],
        n_z=vqc_cfg["n_z"],
        turbulence=vqc_cfg["turbulence"],
        chirp=vqc_cfg["chirp"],
        qec_suppression=vqc_cfg["qec_suppression"],
    )
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=ph_cfg["ell"],
        coupling_cfg=cpl_cfg,
    )

    n_steps = min(lat_cfg["nt"], state.propagation.n_z)
    print(f"VQC OAM–flux coupling | ℓ={state.ell} | L_max={photonics.l_max} | κ={lattice.kappa}")
    print(f"Propagation: {state.propagation.n_z} z-slices, {state.propagation.n_modes} modes")
    print(f"Residual R (mystery) = {RESIDUAL_R:.6f}")

    for step in range(n_steps):
        run_vqc_coupling_step(state, step)

    out_dir = ROOT / "outputs" / "vqc_coupling_demo"
    out_dir.mkdir(parents=True, exist_ok=True)

    # --- Timeseries ---
    fig, axes = plt.subplots(3, 1, figsize=(10, 9), sharex=True)
    steps = [h["step"] for h in state.history]
    axes[0].plot(steps, [h["mean_twist"] for h in state.history], color="green", lw=1.2)
    axes[0].set_ylabel("⟨θ⟩ (rad)")
    axes[0].set_title(f"VQC-coupled lattice twist (ℓ={state.ell})")
    axes[0].grid(alpha=0.3)

    axes[1].plot(steps, [h["mode_intensity"] for h in state.history], color="orange", lw=1.2)
    axes[1].set_ylabel(f"|ℓ={state.ell}| intensity")
    axes[1].grid(alpha=0.3)

    axes[2].plot(steps, [h["momentum_ledger"] for h in state.history], color="purple", lw=1.2)
    axes[2].set_xlabel("step")
    axes[2].set_ylabel("momentum ledger")
    axes[2].grid(alpha=0.3)

    fig.tight_layout()
    ts_path = out_dir / "vqc_coupling_timeseries.png"
    fig.savefig(ts_path, dpi=160)
    plt.close(fig)

    # --- VQC propagation heatmap (z × ℓ) ---
    fig2, ax2 = plt.subplots(figsize=(10, 4))
    im = ax2.imshow(
        state.propagation.intensity.T,
        aspect="auto",
        origin="lower",
        extent=[
            state.propagation.z_steps[0],
            state.propagation.z_steps[-1],
            state.propagation.ells[0] - 0.5,
            state.propagation.ells[-1] + 0.5,
        ],
        cmap="magma",
    )
    ax2.set_xlabel("z (arb. units)")
    ax2.set_ylabel("ℓ")
    ax2.set_title("VQC multi-ℓ propagation intensity")
    fig2.colorbar(im, ax=ax2, label="intensity")
    fig2.tight_layout()
    heat_path = out_dir / "vqc_propagation_heatmap.png"
    fig2.savefig(heat_path, dpi=160)
    plt.close(fig2)

    # --- Mid-z flux deposition slice ---
    mid_z = state.propagation.n_z // 2
    kick, _ = build_flux_kick(
        lattice,
        state.propagation,
        ell=state.ell,
        z_index=mid_z,
        kick_strength=cpl_cfg["kick_strength"],
    )
    mid_slice = kick.shape[0] // 2
    fig3, ax3 = plt.subplots(figsize=(6, 5))
    im3 = ax3.imshow(kick[mid_slice], origin="lower", cmap="RdBu_r")
    ax3.set_title(f"Flux kick slice (z_idx={mid_z}, ℓ={state.ell})")
    fig3.colorbar(im3, ax=ax3)
    fig3.tight_layout()
    kick_path = out_dir / "flux_kick_slice.png"
    fig3.savefig(kick_path, dpi=160)
    plt.close(fig3)

    summary = {
        "ell": state.ell,
        "l_max": photonics.l_max,
        "n_z": state.propagation.n_z,
        "n_modes": state.propagation.n_modes,
        "final_mean_twist": state.lattice.mean_twist,
        "final_twist_variance": state.lattice.twist_variance,
        "momentum_ledger": state.lattice.momentum_ledger,
        "mean_mode_intensity": float(np.mean([h["mode_intensity"] for h in state.history])),
        "residual_R": RESIDUAL_R,
        "n_steps": n_steps,
    }
    json_path = out_dir / "summary.json"
    json_path.write_text(json.dumps(summary, indent=2))

    print(f"Final ⟨θ⟩ = {summary['final_mean_twist']:.4f}")
    print(f"Final twist σ² = {summary['final_twist_variance']:.4f}")
    print(f"Momentum ledger = {summary['momentum_ledger']:.4f}")
    print(f"Saved → {ts_path}")
    print(f"Saved → {heat_path}")
    print(f"Saved → {kick_path}")
    print(f"Saved → {json_path}")


if __name__ == "__main__":
    main()

==> anc/oam_flux/scripts/sync_hf_space.sh <==
#!/usr/bin/env bash
# Sync oam_flux sources into the self-contained Hugging Face Space folder.
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
SRC="$ROOT/src/oam_flux"
DST="$ROOT/space/oam_flux"

mkdir -p "$DST/oam_flux"
rm -rf "$DST/oam_flux"/*.py

COMMIT="$(git -C "$ROOT" rev-parse --short HEAD 2>/dev/null || echo dev)"
UPDATED="$(date -u +%Y-%m-%dT%H:%M:%SZ)"
cat > "$DST/build_info.py" <<EOF
"""Auto-generated by scripts/sync_hf_space.sh — do not edit by hand."""

BUILD_COMMIT = "$COMMIT"
BUILD_UPDATED_UTC = "$UPDATED"
EOF

cp "$SRC"/*.py "$DST/oam_flux/"
# app.py and demo_core.py live in space/oam_flux/ (edited in place)

# HF installs gradio from README sdk_version — do not pin gradio here.
cat > "$DST/requirements.txt" <<'EOF'
numpy>=1.24.0,<3.0.0
scipy>=1.10.0
matplotlib>=3.7.0
pyyaml>=6.0
Pillow>=10.0.0
# Do not pin pydantic — gradio 6.19[mcp] requires pydantic>=2.11.10
audioop-lts>=0.2.1; python_version >= "3.13"
EOF

cp "$ROOT/configs/default.yaml" "$DST/configs_default.yaml"

{
  cat <<'EOF'
---
title: OAM–Flux
emoji: 🌀
colorFrom: purple
colorTo: blue
sdk: gradio
sdk_version: 6.19.0
python_version: '3.13'
app_file: app.py
pinned: false
license: mit
short_description: OAM photon flux on gauged Hopf lattice flywheels
---

EOF
  cat <<'BODY'

# OAM–Flux — Hugging Face Space

**Browser demo** of [oam_flux](https://github.com/kinaar8340/oam_flux): VQC helical OAM propagation coupled to gauged Hopf lattice flux flywheels, with mystery-style emergence probes (R, e⁻², golden-angle @ λt=2).

## Tabs

| Tab | Description |
|-----|-------------|
| **VQC Coupling** | Multi-ℓ propagation heatmap, flux kick slice, lattice timeseries |
| **Emergence** | κ/ℓ survival sweeps vs mystery analogs |
| **Analytic** | Fast v0.1 OAM packet baseline |

## Related

- [toe](https://github.com/kinaar8340/toe) — gauged Hopf lattice substrate
- [vqc_sims_public](https://github.com/kinaar8340/vqc_sims_public) — OAM photonics layer
- [mystery](https://github.com/kinaar8340/mystery) — φ/e/π emergence probes

BODY
} > "$DST/README.md"

echo "Synced → $DST (commit $COMMIT)"

==> anc/oam_flux/space/oam_flux/README.md <==
---
title: OAM–Flux
emoji: 🌀
colorFrom: purple
colorTo: blue
sdk: gradio
sdk_version: 6.19.0
python_version: '3.13'
app_file: app.py
pinned: false
license: mit
short_description: OAM photon flux on gauged Hopf lattice flywheels
---


# OAM–Flux — Hugging Face Space

**Browser demo** of [oam_flux](https://github.com/kinaar8340/oam_flux): VQC helical OAM propagation coupled to gauged Hopf lattice flux flywheels, with mystery-style emergence probes (R, e⁻², golden-angle @ λt=2).

## Tabs

| Tab | Description |
|-----|-------------|
| **VQC Coupling** | Multi-ℓ propagation heatmap, flux kick slice, lattice timeseries |
| **Emergence** | κ/ℓ survival sweeps vs mystery analogs |
| **Analytic** | Fast v0.1 OAM packet baseline |

## Related

- [toe](https://github.com/kinaar8340/toe) — gauged Hopf lattice substrate
- [vqc_sims_public](https://github.com/kinaar8340/vqc_sims_public) — OAM photonics layer
- [mystery](https://github.com/kinaar8340/mystery) — φ/e/π emergence probes



==> anc/oam_flux/space/oam_flux/app.py <==
#!/usr/bin/env python3
"""OAM–Flux Hugging Face Space — Gradio demo."""

from __future__ import annotations

import logging
import os

import gradio as gr

from demo_core import (
    GITHUB_URL,
    MYSTERY_URL,
    TOE_URL,
    VQC_URL,
    couple_from_ell,
    couple_from_energy,
    couple_from_lambda,
    format_photon_readout,
    get_build_label,
    run_analytic_coupling,
    run_eddington,
    run_emergence,
    run_helix_3d,
    run_vqc_coupling,
)
from oam_flux.momentum import photon_energy_ev

logger = logging.getLogger(__name__)


def _patch_gradio_client_bool_schema() -> None:
    try:
        from gradio_client import utils as client_utils
        if getattr(client_utils, "_oam_bool_patch", False):
            return
        orig = client_utils.get_type

        def get_type(schema):
            if isinstance(schema, bool):
                return "boolean"
            return orig(schema)

        client_utils.get_type = get_type
        client_utils._oam_bool_patch = True
    except Exception:
        logger.warning("gradio_client patch skipped", exc_info=True)


_patch_gradio_client_bool_schema()

ABOUT_MD = f"""
# OAM–Flux

Synthesis of [toe]({TOE_URL}) · [vqc_sims_public]({VQC_URL}) · [mystery]({MYSTERY_URL}).

| Tab | Feature |
|-----|---------|
| **VQC Coupling** | Multi-ℓ propagation + coupled E, λ, p ledger |
| **Emergence** | κ/ℓ sweeps (synced from VQC ℓ, κ) |
| **Helix 3D** | Helix-within-helix + Hopf fiber animation |
| **Eddington** | Flywheel cluster binding vs outward flux |
| **Analytic** | Fast OAM packet baseline |

GitHub: [{GITHUB_URL}]({GITHUB_URL}) · {get_build_label()}
"""

with gr.Blocks(title="OAM–Flux") as demo:
    gr.Markdown(
        f"# 🌀 OAM–Flux\n"
        f"Helical photon flux on gauged Hopf lattice flywheels · "
        f"[GitHub]({GITHUB_URL}) · {get_build_label()}"
    )

    sync_note = gr.Markdown("**Cross-tab sync:** Emergence inherits ℓ, κ, L_max from VQC Coupling.")

    with gr.Tabs():
        with gr.Tab("VQC Coupling"):
            gr.Markdown(
                "**VQC** — Multi-ℓ propagation → Hopf fiber flux kicks. "
                "**E = hc/λ** · **p = h|ℓ|/λ** (coupled ℓ, λ, E controls)."
            )
            _e0 = photon_energy_ev(lambda_nm=1550.0, energy_scale=1.0)
            vqc_status = gr.Markdown(format_photon_readout(3, 1550.0, _e0))
            with gr.Row():
                vqc_ell = gr.Slider(-8, 8, value=3, step=1, label="ℓ (OAM quantum number)")
                vqc_kappa = gr.Slider(0.75, 0.95, value=0.85, step=0.01, label="κ (gauge damping)")
                vqc_lambda = gr.Slider(400, 2000, value=1550, step=10, label="λ (nm)")
                vqc_energy = gr.Slider(0.62, 3.2, value=_e0, step=0.01, label="E (eV)")
            vqc_couple = gr.Radio(
                ["λ drives E", "E drives λ"],
                value="λ drives E",
                label="Couple",
                info="λ drives E: fix wavelength, E=hc/λ. E drives λ: fix energy, λ=hc/E.",
            )
            with gr.Row():
                vqc_kick = gr.Slider(0.01, 0.2, value=0.08, step=0.01, label="kick strength")
                vqc_steps = gr.Slider(20, 200, value=80, step=10, label="steps (continuous)")
                vqc_lmax = gr.Slider(3, 12, value=6, step=1, label="L_max")
                vqc_turb = gr.Slider(0.0, 0.5, value=0.0, step=0.05, label="turbulence")
            with gr.Row():
                vqc_pulse = gr.Checkbox(value=False, label="Pulse train")
                vqc_n_pulses = gr.Slider(2, 5, value=3, step=1, label="pulses")
                vqc_pump_steps = gr.Slider(10, 60, value=30, step=5, label="pump steps")
                vqc_gap_steps = gr.Slider(10, 60, value=20, step=5, label="recovery gap")
                vqc_pulse_shape = gr.Radio(
                    ["square", "gaussian"],
                    value="square",
                    label="pulse shape",
                    info="Square = flat-top pump; Gaussian = smooth rise/fall envelope on κ_eff",
                )
                vqc_recovery_mem = gr.Slider(
                    0.0, 1.0, value=0.0, step=0.1,
                    label="recovery memory",
                    info="0 = full θ reset each gap; 1 = carry twist load between pulses",
                )
                vqc_recovery_tau = gr.Slider(
                    5, 80, value=25, step=5,
                    label="recovery τ (steps)",
                    info="Exponential relax: ⟨θ⟩ → θ₀ with time constant τ (one e-folding ≈ τ steps)",
                )
            vqc_dose_equiv = gr.Checkbox(
                value=False,
                label="Dose equivalence compare",
                info="Run continuous vs pulsed at equal total injected (N×p₀) and same step horizon",
            )
            vqc_btn = gr.Button("Run VQC coupling", variant="primary")
            with gr.Row():
                vqc_ts = gr.Image(label="Timeseries")
                vqc_heat = gr.Image(label="Propagation ℓ×z")
            with gr.Row():
                vqc_kick_img = gr.Image(label="Flux kick slice")
                vqc_matrix = gr.Image(
                    label="Dose equivalence matrix (Δ load · Δ slip)",
                    visible=True,
                )
            vqc_md = gr.Markdown()

        with gr.Tab("Emergence"):
            gr.Markdown("**Mystery probes** @ λt=2 — ℓ, κ, L_max synced from VQC tab.")
            em_sync_badge = gr.Markdown("*Synced from VQC*")
            with gr.Row():
                em_ell = gr.Slider(-8, 8, value=3, step=1, label="probe ℓ (synced)")
                em_kappa = gr.Slider(0.75, 0.95, value=0.85, step=0.01, label="κ (synced)")
                em_lmax = gr.Slider(3, 12, value=6, step=1, label="ℓ sweep L_max (synced)")
            with gr.Row():
                em_kpoints = gr.Slider(5, 21, value=11, step=2, label="κ sweep points")
                em_lambda_t = gr.Slider(1.0, 3.0, value=2.0, step=0.5, label="λt")
            em_btn = gr.Button("Run emergence probes", variant="primary")
            with gr.Row():
                em_kappa_plot = gr.Image(label="κ survival sweep")
                em_ell_plot = gr.Image(label="ℓ survival sweep")
            em_md = gr.Markdown()

        with gr.Tab("Helix 3D"):
            gr.Markdown("**Helix-within-helix** (VQC) + **Hopf fiber** (toe lattice) — kinetic flux geometry.")
            with gr.Row():
                hx_ell = gr.Slider(-8, 8, value=3, step=1, label="ℓ (active OAM)")
                hx_inner = gr.Slider(1, 20, value=3, step=1, label="inner |ℓ|")
                hx_turns = gr.Slider(3, 12, value=6, step=1, label="turns")
            with gr.Row():
                hx_animate = gr.Checkbox(value=True, label="Generate rotation animation")
                hx_knot = gr.Checkbox(value=True, label="8₃ knot modulation")
            hx_btn = gr.Button("Render helix 3D", variant="primary")
            with gr.Row():
                hx_still = gr.Image(label="3D snapshot")
                hx_video = gr.Video(
                    label="Rotation animation",
                    autoplay=True,
                    loop=True,
                    interactive=False,
                    buttons=["download"],
                )
            hx_md = gr.Markdown()

        with gr.Tab("Eddington"):
            gr.Markdown(
                "**Mini-Eddington** — flywheel cluster: outward flux when "
                "**p_received > κ·θ_binding**."
            )
            with gr.Row():
                ed_ell = gr.Slider(-8, 8, value=3, step=1, label="ℓ")
                ed_kappa = gr.Slider(0.75, 0.95, value=0.85, step=0.01, label="κ")
                ed_lambda = gr.Slider(400, 2000, value=1550, step=10, label="λ (nm)")
                ed_energy = gr.Slider(0.62, 3.2, value=_e0, step=0.01, label="E (eV, synced)")
            with gr.Row():
                ed_flywheels = gr.Slider(2, 10, value=6, step=1, label="flywheel sites")
                ed_steps = gr.Slider(20, 150, value=80, step=10, label="steps")
                ed_kick = gr.Slider(0.02, 0.2, value=0.08, step=0.01, label="kick strength")
            ed_btn = gr.Button("Run Eddington probe", variant="primary")
            ed_plot = gr.Image(label="Momentum + per-site binding")
            ed_md = gr.Markdown()

        with gr.Tab("Analytic"):
            gr.Markdown("v0.1 — analytic OAM packet; coupled E, λ, p vs lattice momentum.")
            with gr.Row():
                an_ell = gr.Slider(-8, 8, value=3, step=1, label="ℓ")
                an_kappa = gr.Slider(0.75, 0.95, value=0.85, step=0.01, label="κ")
                an_lambda = gr.Slider(400, 2000, value=1550, step=10, label="λ (nm)")
                an_energy = gr.Slider(0.62, 3.2, value=_e0, step=0.01, label="E (eV, synced)")
                an_steps = gr.Slider(50, 500, value=150, step=50, label="steps")
            an_btn = gr.Button("Run analytic coupling", variant="secondary")
            an_img = gr.Image(label="Momentum + twist timeseries")
            an_md = gr.Markdown()

        with gr.Tab("About"):
            gr.Markdown(ABOUT_MD)

    # --- Event handlers ---
    def _sync_from_vqc(ell, kappa, lmax):
        badge = f"**Synced:** ℓ={int(ell)} · κ={kappa:.3f} · L_max={int(lmax)} (from VQC)"
        return int(ell), float(kappa), int(lmax), badge

    def _sync_vqc_to_helix_ed(ell, lam, energy):
        return int(ell), int(ell), float(lam), float(energy), float(energy)

    vqc_lambda.change(
        couple_from_lambda,
        [vqc_lambda, vqc_ell, vqc_energy, vqc_couple],
        [vqc_energy, vqc_status],
    ).then(
        _sync_vqc_to_helix_ed,
        [vqc_ell, vqc_lambda, vqc_energy],
        [hx_ell, ed_ell, ed_lambda, an_energy, ed_energy],
    ).then(
        lambda lam: lam,
        [vqc_lambda],
        [an_lambda],
    )

    vqc_energy.change(
        couple_from_energy,
        [vqc_energy, vqc_ell, vqc_lambda, vqc_couple],
        [vqc_lambda, vqc_status],
    ).then(
        _sync_vqc_to_helix_ed,
        [vqc_ell, vqc_lambda, vqc_energy],
        [hx_ell, ed_ell, ed_lambda, an_energy, ed_energy],
    ).then(
        lambda lam: lam,
        [vqc_lambda],
        [an_lambda],
    )

    vqc_ell.change(
        couple_from_ell,
        [vqc_ell, vqc_lambda, vqc_energy],
        [vqc_status],
    ).then(
        lambda ell: int(ell),
        [vqc_ell],
        [hx_ell, ed_ell, em_ell],
    )

    for ctrl in (vqc_ell, vqc_kappa, vqc_lmax):
        ctrl.change(
            _sync_from_vqc,
            [vqc_ell, vqc_kappa, vqc_lmax],
            [em_ell, em_kappa, em_lmax, em_sync_badge],
        )

    vqc_kappa.change(
        lambda k: k,
        [vqc_kappa],
        [ed_kappa, an_kappa],
    )

    vqc_btn.click(
        run_vqc_coupling,
        [
            vqc_ell, vqc_kappa, vqc_kick, vqc_steps, vqc_lmax, vqc_turb,
            vqc_lambda, vqc_energy, vqc_pulse, vqc_n_pulses, vqc_pump_steps, vqc_gap_steps,
            vqc_recovery_mem, vqc_recovery_tau, vqc_pulse_shape, vqc_dose_equiv,
        ],
        [vqc_ts, vqc_heat, vqc_kick_img, vqc_matrix, vqc_md],
    )
    em_btn.click(
        run_emergence,
        [em_ell, em_kappa, em_kpoints, em_lmax, em_lambda_t],
        [em_kappa_plot, em_ell_plot, em_md],
    )
    hx_btn.click(
        run_helix_3d,
        [hx_ell, hx_inner, hx_turns, hx_animate, hx_knot],
        [hx_still, hx_video, hx_md],
    )
    ed_btn.click(
        run_eddington,
        [ed_ell, ed_kappa, ed_lambda, ed_flywheels, ed_steps, ed_kick, ed_energy],
        [ed_plot, ed_md],
    )
    an_btn.click(
        run_analytic_coupling,
        [an_ell, an_kappa, an_steps, an_lambda, an_energy],
        [an_img, an_md],
    )

    demo.load(
        _sync_from_vqc,
        inputs=[vqc_ell, vqc_kappa, vqc_lmax],
        outputs=[em_ell, em_kappa, em_lmax, em_sync_badge],
    )

if __name__ == "__main__":
    launch_kwargs: dict = {"theme": gr.themes.Soft(primary_hue="purple")}
    # Local dev only — HF Spaces sets GRADIO_SERVER_PORT and proxies SSR itself.
    if not os.getenv("SPACE_ID"):
        launch_kwargs["server_name"] = "127.0.0.1"
        launch_kwargs["server_port"] = 7861
    demo.launch(**launch_kwargs)

==> anc/oam_flux/space/oam_flux/build_info.py <==
"""Auto-generated by scripts/sync_hf_space.sh — do not edit by hand."""

BUILD_COMMIT = "9c0eaed"
BUILD_UPDATED_UTC = "2026-07-07T11:53:20Z"


==> anc/oam_flux/space/oam_flux/configs_default.yaml <==
# Shared constants across toe / mystery / vqc stacks
constants:
  W_g: 111.408          # 350/π — Hopf winding lock
  kappa_doc: 0.85       # theory anchor (θ_crit, B(κ))
  kappa_sim: 0.89       # production optimum @ λt=2
  braiding_phase: 0.814
  golden_angle_deg: 137.507764

lattice:
  nx: 24
  nt: 2000
  dt: 0.001
  D: 0.05
  delta_omega: 0.002
  theta_crit: 5.8
  kappa: 0.85           # PDE gauge damping (use kappa_doc by default)

photon:
  ell: 3                # OAM quantum number ℓ
  lambda_nm: 1550.0
  w0: 1.0
  z_steps: 200
  z_end: 5.0
  energy_scale: 1.0     # normalized packet energy → momentum kick scale

vqc:
  l_max: 8              # OAM horizon for coupling demos (vqc_sims uses up to 199)
  nr: 512               # radial grid resolution
  w0: 1.0
  z_start: 0.0
  z_end: 5.0
  n_z: 200
  turbulence: 0.0
  chirp: 0.0
  qec_suppression: 1    # 1 = raw physics; 16 = VQC patent QEC attenuation

coupling:
  flywheel_sites: 4     # discrete resonator indices on lattice diagonal
  kick_strength: 0.08   # Δθ per unit photon flux at encounter
  conserve_momentum: true

emergence:
  lambda_t: 2.0         # normalize dynamics to λt = 2 (mystery survival convention)
  pump_fraction: 0.5  # fraction of λt for VQC pump; remainder = pure PDE relaxation
  kappa_min: 0.80
  kappa_max: 0.90
  kappa_sweep_points: 21
  ell_sweep_l_max: 6
  n_z: 100              # shorter propagation for probe sweeps
  nr: 256

==> anc/oam_flux/space/oam_flux/demo_core.py <==
"""HF Space demo core — wraps oam_flux simulations for Gradio."""

from __future__ import annotations

import io

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

import tempfile
from pathlib import Path

from oam_flux.constants import RESIDUAL_R
from oam_flux.eddington import run_eddington_probe
from oam_flux.helix_viz import (
    build_helix_geometry,
    figures_to_pil,
    frames_to_gif,
    frames_to_mp4,
    helix_animation_frames,
    render_helix_frame,
)
from oam_flux.coupling import CouplingState, run_coupling_step
from oam_flux.emergence import (
    E_INV2,
    GOLDEN_FRACTION,
    EmergenceAnalogs,
    ell_sweep,
    emergence_report,
    kappa_sweep,
)
from oam_flux.lattice import TwistLattice
from oam_flux.momentum import (
    DEFAULT_CONSERVATION_TOLERANCE,
    clip_lambda_nm,
    effective_kick_strength,
    energy_scale_from_ev,
    is_momentum_conserved,
    lambda_nm_from_ev,
    oam_kinetic_momentum,
    photon_energy_ev,
    photon_state,
)
from oam_flux.photon import OAMPacket
from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from oam_flux.vqc_photonics import PhotonicsConfig

GITHUB_URL = "https://github.com/kinaar8340/oam_flux"
TOE_URL = "https://github.com/kinaar8340/toe"
VQC_URL = "https://github.com/kinaar8340/vqc_sims_public"
MYSTERY_URL = "https://github.com/kinaar8340/mystery"

ANALOGS = EmergenceAnalogs()


def get_build_label() -> str:
    try:
        from build_info import BUILD_COMMIT, BUILD_UPDATED_UTC
        return f"build {BUILD_COMMIT} · {BUILD_UPDATED_UTC}"
    except ImportError:
        return "dev build"


def _fig_to_pil(fig: plt.Figure):
    from PIL import Image
    buf = io.BytesIO()
    fig.savefig(buf, format="png", dpi=140, bbox_inches="tight")
    plt.close(fig)
    buf.seek(0)
    return Image.open(buf)


def format_photon_readout(ell: int, lambda_nm: float, energy_ev: float) -> str:
    """Live coupled ℓ, λ, E readout with p and natural units."""
    st = photon_state(ell=int(ell), lambda_nm=float(lambda_nm), energy_ev=float(energy_ev))
    return (
        f"**Active:** ℓ={int(ell)} · λ={st['lambda_nm']:.0f} nm · "
        f"E={st['energy_ev']:.4f} eV · f={st['frequency_thz']:.2f} THz · "
        f"**p₀={st['momentum']:.6f}** ×10⁻²⁷ kg·m/s · "
        f"p/(ℏk)={st['momentum_natural']:.3f} · R_ref=0.137486"
    )


def couple_from_lambda(lambda_nm: float, ell: int, energy_ev: float, lock: str) -> tuple:
    """λ change: update E when λ drives E."""
    lam = clip_lambda_nm(lambda_nm)
    e = float(energy_ev)
    if lock == "λ drives E":
        e = photon_energy_ev(lambda_nm=lam, energy_scale=1.0)
    return e, format_photon_readout(int(ell), lam, e)


def couple_from_energy(energy_ev: float, ell: int, lambda_nm: float, lock: str) -> tuple:
    """E change: update λ when E drives λ."""
    e = max(float(energy_ev), 0.62)
    lam = clip_lambda_nm(lambda_nm)
    if lock == "E drives λ":
        lam = clip_lambda_nm(lambda_nm_from_ev(energy_ev=e, energy_scale=1.0))
    return lam, format_photon_readout(int(ell), lam, e)


def _annotate_pulse_train(axes, history: list[dict]) -> None:
    """Mark pump onsets and recovery gaps on the timeseries."""
    if not history or "pulse_index" not in history[0]:
        return
    seen: set[int] = set()
    for h in history:
        pid = int(h.get("pulse_index", 0))
        if pid not in seen and h.get("pulse_phase_pump", 0) > 0.5:
            axes[0].axvline(h["step"], color="#457b9d", ls=":", lw=0.9, alpha=0.55)
            seen.add(pid)
    rec_start: float | None = None
    for h in history:
        if h.get("recovery_active", 0) > 0.5:
            if rec_start is None:
                rec_start = h["step"]
        elif rec_start is not None:
            axes[0].axvspan(rec_start, h["step"], color="#c9a227", alpha=0.08)
            rec_start = None
    if rec_start is not None:
        axes[0].axvspan(rec_start, history[-1]["step"], color="#c9a227", alpha=0.08)


def _pulse_train_summary_line(state) -> str:
    if not getattr(state, "pulse_train_mode", False) or state.pulses_fired <= 1:
        return ""
    mem = float(getattr(state, "recovery_memory", 0.0))
    mem_note = (
        f" · recovery memory = **{mem:.2f}** (0 = full θ reset, 1 = carry twist)"
        if mem > 0.0
        else ""
    )
    shape = getattr(state, "pulse_shape", "square")
    return (
        f"- **Pulse train** = {state.pulses_fired} pulses · "
        f"shape = **{shape}** · "
        f"total injected = **{state.total_injected:.4f}** (p₀ each){mem_note}\n"
    )


def _pulse_cumulative_block(history: list[dict]) -> str:
    from oam_flux.pulse_stats import compute_pulse_statistics

    stats = compute_pulse_statistics(history)
    cum = stats["cumulative"]
    if not stats["pulses"]:
        return (
            f"- **Cumulative** phase slip = **{cum['total_phase_slip']:.4f}** · "
            f"p_lattice received = **{cum['total_lattice_momentum']:.4f}**\n"
        )
    lines = [
        f"- **Cumulative** phase slip = **{cum['total_phase_slip']:.4f}** · "
        f"p_lattice received = **{cum['total_lattice_momentum']:.4f}** · "
        f"⟨η_min⟩/pulse = **{cum['mean_eta_pump_min']:.3f}**\n",
        "- **Per pulse** (η_min → η_gap · slip · Δp_lattice):\n",
    ]
    for p in stats["pulses"]:
        lines.append(
            f"  - #{p['pulse']}: **{p['eta_min']:.3f}** → **{p['eta_after_gap']:.3f}** · "
            f"slip **{p['slip']:.4f}** · lattice **{p['lattice_deposited']:.4f}**\n"
        )
    return "".join(lines)


def _recovery_summary_line(history: list[dict], *, recovery_tau: float | None = None) -> str:
    if not history or "recovery_steps" not in history[-1]:
        return ""
    last = history[-1]
    rec = int(last.get("recovery_steps", 0))
    if rec <= 0:
        return "- **Recovery** = none (pump active throughout)\n"
    etas = [h.get("back_reaction_coupling", 1.0) for h in history]
    eta_min = min(etas) if etas else 1.0
    eta_final = history[-1].get("back_reaction_coupling", 1.0)
    tau = recovery_tau if recovery_tau is not None else last.get("recovery_tau")
    tau_note = f" · τ = **{float(tau):.1f}** steps (exp)" if tau is not None else ""
    return (
        f"- **Recovery** = {rec} steps after pump off{tau_note} · "
        f"η: {eta_min:.3f} → **{eta_final:.3f}**\n"
    )


def _kick_scale_line(kick_strength: float, energy_scale: float) -> str:
    k_eff = effective_kick_strength(kick_strength, energy_scale)
    return (
        f"- **energy_scale** = {energy_scale:.4f} · "
        f"**κ_eff** = {k_eff:.4f} (κ × energy_scale)\n"
    )


def couple_from_ell(ell: int, lambda_nm: float, energy_ev: float) -> str:
    """ℓ change: E and λ fixed; p updates via readout."""
    return format_photon_readout(int(ell), clip_lambda_nm(lambda_nm), float(energy_ev))


def _conservation_badge(history: list[dict]) -> str:
    if not history:
        return "—"
    last = history[-1]
    residual = last.get("conservation_residual", 0.0)
    total = last.get("initial_total", 1.0)
    res = abs(residual)
    pct = 100.0 * (1.0 - res / max(abs(total), 1e-12))
    tol_pct = 100.0 * DEFAULT_CONSERVATION_TOLERANCE
    ok = "✅" if is_momentum_conserved(residual, total) else "⚠️"
    return (
        f"{ok} **Momentum conserved** — residual `{res:.5f}` ({pct:.1f}% of p₀; "
        f"tolerance ±{tol_pct:.1f}%)"
    )


def _plot_momentum_history(history: list[dict], *, title: str, p0_label: str = "p₀") -> plt.Figure:
    steps = [h["step"] for h in history]
    fig, axes = plt.subplots(2, 1, figsize=(8, 6), sharex=True, gridspec_kw={"height_ratios": [1, 1.2]})

    axes[0].plot(steps, [h["mean_twist"] for h in history], color="#2a9d8f", lw=1.5, label="⟨θ⟩")
    if history and "pulse_index" in history[0]:
        _annotate_pulse_train(axes, history)
    elif history and "recovery_active" in history[0]:
        rec_steps = [h["step"] for h in history if h.get("recovery_active", 0) > 0.5]
        if rec_steps:
            axes[0].axvspan(
                rec_steps[0], steps[-1], color="#c9a227", alpha=0.08, label="recovery",
            )
    if history and "back_reaction_coupling" in history[0]:
        ax_br = axes[0].twinx()
        ax_br.plot(
            steps,
            [h.get("back_reaction_coupling", 1.0) for h in history],
            color="#6a4c93",
            ls="--",
            lw=1.2,
            label="back-react η",
        )
        ax_br.set_ylabel("η (coupling)", color="#6a4c93")
        ax_br.set_ylim(0.0, 1.05)
        ax_br.tick_params(axis="y", labelcolor="#6a4c93")
    axes[0].set_ylabel("⟨θ⟩")
    axes[0].set_title(title)
    axes[0].legend(fontsize=7, loc="upper left")
    axes[0].grid(alpha=0.3)

    ax = axes[1]
    ax.plot(steps, [h["photon_momentum"] for h in history], color="#457b9d", lw=1.8, label="p_photon ∝ h|ℓ|/λ")
    ax.plot(steps, [h.get("lattice_received", -h["momentum_ledger"]) for h in history],
            color="#e76f51", lw=1.8, label="p_lattice (received)")
    if history:
        p0 = history[0].get("initial_total", history[0]["photon_momentum"])
        ax.axhline(p0, color="#c9a227", ls=":", lw=1.2, label=f"{p0_label}={p0:.4f}")
        ax.plot(steps, [h.get("total_momentum", 0) for h in history], color="#6a4c93",
                ls="--", lw=1.0, alpha=0.8, label="p_total")
        if any(h.get("cumulative_phase_slip", 0) > 0 for h in history):
            ax.plot(
                steps,
                [h.get("cumulative_phase_slip", 0) for h in history],
                color="#9b2226",
                ls="-.",
                lw=1.1,
                alpha=0.85,
                label="cum. phase slip",
            )
        if any(h.get("pump_envelope", 0) > 0 for h in history):
            env_curve = [h.get("pump_envelope", 0.0) * p0 for h in history]
            ax.fill_between(
                steps, 0, env_curve, color="#2a9d8f", alpha=0.12, label="pump envelope",
            )
            ax.plot(steps, env_curve, color="#2a9d8f", ls=":", lw=0.9, alpha=0.55)
    ax.set_xlabel("step")
    ax.set_ylabel("momentum (norm.)")
    ax.legend(fontsize=8, loc="best")
    ax.grid(alpha=0.3)
    fig.tight_layout()
    return fig


def _build_vqc_state(
    *,
    ell: int,
    kappa: float,
    kick_strength: float,
    sim_steps: int,
    l_max: int,
    turbulence: float,
    lambda_nm: float,
    e_scale: float,
    recovery_tau: float,
) -> tuple[VQCCouplingState, TwistLattice]:
    lattice = TwistLattice(nx=20, kappa=kappa, recovery_tau=float(recovery_tau))
    photonics = PhotonicsConfig(
        l_max=l_max,
        n_z=min(int(sim_steps), 200),
        nr=256,
        turbulence=turbulence,
        lambda_nm=lambda_nm,
    )
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=ell,
        coupling_cfg={
            "kick_strength": kick_strength,
            "flywheel_sites": 4,
            "conserve_momentum": True,
            "energy_scale": e_scale,
        },
    )
    state.recovery_tau = float(recovery_tau)
    return state, lattice


def _plot_equivalence_comparison(
    hist_cont: list[dict],
    hist_pulse: list[dict],
    *,
    title: str,
    p0: float,
) -> plt.Figure:
    fig, axes = plt.subplots(2, 2, figsize=(10, 6.5), sharex="col")

    def _plot_row(ax_twist, ax_mom, history: list[dict], label: str, *, annotate: bool) -> None:
        if not history:
            return
        steps = [h["step"] for h in history]
        ax_twist.plot(steps, [h["mean_twist"] for h in history], color="#2a9d8f", lw=1.4, label="⟨θ⟩")
        if annotate:
            _annotate_pulse_train([ax_twist], history)
        ax_eta = ax_twist.twinx()
        ax_eta.plot(
            steps,
            [h.get("back_reaction_coupling", 1.0) for h in history],
            color="#6a4c93",
            ls="--",
            lw=1.0,
            label="η",
        )
        ax_eta.set_ylim(0.0, 1.05)
        ax_twist.set_ylabel(f"{label} ⟨θ⟩")
        ax_twist.grid(alpha=0.3)

        ax_mom.plot(steps, [h["photon_momentum"] for h in history], color="#457b9d", lw=1.5, label="p_photon")
        ax_mom.plot(
            steps,
            [h.get("lattice_received", 0.0) for h in history],
            color="#e76f51",
            lw=1.5,
            label="p_lattice",
        )
        ax_mom.axhline(p0, color="#c9a227", ls=":", lw=1.0, alpha=0.8)
        ax_mom.set_ylabel(f"{label} momentum")
        ax_mom.grid(alpha=0.3)

    _plot_row(axes[0, 0], axes[1, 0], hist_cont, "Continuous", annotate=False)
    _plot_row(axes[0, 1], axes[1, 1], hist_pulse, "Pulsed", annotate=True)
    axes[1, 0].set_xlabel("step")
    axes[1, 1].set_xlabel("step")
    fig.suptitle(title, fontsize=11)
    fig.tight_layout()
    return fig


def _equivalence_summary_md(
    cont: dict,
    pulse: dict,
    delta: dict,
    *,
    n_pulses: int,
    p0: float,
    pump_steps: int,
    gap_steps: int,
    recovery_tau: float,
    pulse_shape: str,
) -> str:
    target = float(n_pulses) * float(p0)
    return (
        f"### Dose equivalence — **{int(n_pulses)} × p₀** = **{target:.4f}** total injected\n"
        f"Same horizon: **{int(cont['sim_steps'])}** steps "
        f"(pulse window {int(pump_steps)} + gap {int(gap_steps)} × {int(n_pulses)})\n\n"
        "| Metric | Continuous | Pulsed | Δ (pulsed − cont) |\n"
        "|--------|------------|--------|-------------------|\n"
        f"| Total injected | {cont['total_injected']:.4f} | {pulse['total_injected']:.4f} | "
        f"{pulse['total_injected'] - cont['total_injected']:+.4f} |\n"
        f"| p_lattice received | {cont['lattice_received']:.4f} | {pulse['lattice_received']:.4f} | "
        f"{delta['lattice_received']:+.4f} |\n"
        f"| Phase slip | {cont['cumulative_phase_slip']:.4f} | {pulse['cumulative_phase_slip']:.4f} | "
        f"{delta['cumulative_phase_slip']:+.4f} |\n"
        f"| η_final | {cont['eta_final']:.3f} | {pulse['eta_final']:.3f} | "
        f"{delta['eta_final']:+.3f} |\n"
        f"| ⟨θ⟩_final | {cont['mean_twist_final']:.4f} | {pulse['mean_twist_final']:.4f} | "
        f"{delta['mean_twist_final']:+.4f} |\n"
        f"| Twist load | {cont['twist_load']:.4f} | {pulse['twist_load']:.4f} | "
        f"{delta['twist_load']:+.4f} |\n"
        f"| Recovery steps | {int(cont['recovery_steps'])} | {int(pulse['recovery_steps'])} | "
        f"{delta['recovery_steps']:+.0f} |\n\n"
        f"- **Pulsed** shape = **{pulse_shape}** · τ = **{recovery_tau:.0f}** steps\n"
        f"- Continuous = same pump/gap schedule · immediate refill in pump windows · "
        f"shared recovery memory\n"
    )


def _compute_dose_equivalence_matrix(
    *,
    ell: int,
    kappa: float,
    kick_strength: float,
    l_max: int,
    turbulence: float,
    lambda_nm: float,
    e_scale: float,
    recovery_tau: float,
    n_pulses: int,
    pump_steps: int,
    gap_steps: int,
    p0: float,
    memories: np.ndarray,
) -> tuple[np.ndarray, np.ndarray]:
    """Δ load and Δ slip grids [shape, memory] for square and gaussian."""
    from oam_flux.dose_equivalence import (
        DoseEquivalenceConfig,
        compare_delivery_metrics,
        extract_delivery_metrics,
        run_continuous_dose_matched,
        run_pulsed_dose_matched,
    )
    from oam_flux.pulse_train import PulseTrainConfig

    horizon = int(n_pulses) * (int(pump_steps) + int(gap_steps))
    dcfg = DoseEquivalenceConfig(n_pulses=int(n_pulses), p0=p0, max_steps=horizon)
    shapes = ("square", "gaussian")
    delta_load = np.zeros((len(shapes), len(memories)))
    delta_slip = np.zeros((len(shapes), len(memories)))

    for row, shape in enumerate(shapes):
        for col, mem in enumerate(memories):
            pcfg = PulseTrainConfig(
                n_pulses=int(n_pulses),
                pump_steps=int(pump_steps),
                gap_steps=int(gap_steps),
                recovery_memory=float(mem),
                recovery_tau=float(recovery_tau),
                pulse_shape=shape,
            )
            state_cont, _ = _build_vqc_state(
                ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=horizon,
                l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
                e_scale=e_scale, recovery_tau=recovery_tau,
            )
            state_pulse, _ = _build_vqc_state(
                ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=horizon,
                l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
                e_scale=e_scale, recovery_tau=recovery_tau,
            )
            run_continuous_dose_matched(state_cont, dcfg, pcfg)
            run_pulsed_dose_matched(state_pulse, pcfg)
            delta = compare_delivery_metrics(
                extract_delivery_metrics(state_cont),
                extract_delivery_metrics(state_pulse),
            )
            delta_load[row, col] = delta["twist_load"]
            delta_slip[row, col] = delta["cumulative_phase_slip"]

    return delta_load, delta_slip


def _plot_dose_equivalence_matrix_heatmap(
    memories: np.ndarray,
    delta_load: np.ndarray,
    delta_slip: np.ndarray,
    *,
    current_memory: float,
    n_pulses: int,
    pump_steps: int,
    gap_steps: int,
    recovery_tau: float,
) -> plt.Figure:
    """Heatmap of Δ(pulsed − continuous) over shape × recovery memory."""
    shapes = ["square", "gaussian"]
    mem_labels = [f"{m:.1f}" for m in memories]
    cur_col = int(np.argmin(np.abs(memories - float(current_memory))))

    fig, axes = plt.subplots(1, 2, figsize=(10.5, 3.2))

    panels = (
        (axes[0], delta_load * 1e3, "Δ twist load ×10³", "YlOrRd"),
        (axes[1], delta_slip, "Δ phase slip", "Purples"),
    )
    for ax, data, label, cmap in panels:
        vmax = max(float(np.max(np.abs(data))), 1e-6)
        if label.startswith("Δ twist"):
            vmax = max(vmax, 0.05)
        im = ax.imshow(
            data,
            aspect="auto",
            origin="lower",
            cmap=cmap,
            vmin=0.0,
            vmax=vmax,
            extent=[-0.5, len(memories) - 0.5, -0.5, len(shapes) - 0.5],
        )
        ax.set_xticks(range(len(memories)))
        ax.set_xticklabels(mem_labels, rotation=45, ha="right", fontsize=8)
        ax.set_yticks(range(len(shapes)))
        ax.set_yticklabels(shapes)
        ax.set_xlabel("Recovery memory")
        ax.set_title(label)
        # highlight active memory column
        ax.add_patch(plt.Rectangle(
            (cur_col - 0.5, -0.5),
            1.0,
            len(shapes),
            fill=False,
            edgecolor="#2a9d8f",
            lw=2.5,
            ls="--",
        ))
        fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04)

    fig.suptitle(
        f"Dose equiv matrix  {int(n_pulses)}×p₀  "
        f"{int(pump_steps)}+{int(gap_steps)}  fair continuous  τ={recovery_tau:.0f}",
        fontsize=11,
    )
    fig.tight_layout()
    return fig


def run_vqc_coupling(
    ell: int,
    kappa: float,
    kick_strength: float,
    n_steps: int,
    l_max: int,
    turbulence: float,
    lambda_nm: float,
    energy_ev: float,
    pulse_train: bool = False,
    n_pulses: int = 3,
    pump_steps: int = 30,
    gap_steps: int = 20,
    recovery_memory: float = 0.0,
    recovery_tau: float = 25.0,
    pulse_shape: str = "square",
    dose_equivalence: bool = False,
) -> tuple:
    """VQC coupling demo → (timeseries, propagation, kick, matrix_heatmap, summary_md)."""
    from oam_flux.dose_equivalence import (
        DoseEquivalenceConfig,
        compare_delivery_metrics,
        extract_delivery_metrics,
        run_continuous_dose_matched,
        run_pulsed_dose_matched,
    )
    from oam_flux.pulse_train import PulseTrainConfig, run_vqc_pulse_train

    st = photon_state(ell=int(ell), lambda_nm=float(lambda_nm), energy_ev=float(energy_ev))
    e_scale = st["energy_scale"]
    p0 = st["momentum"]
    e0 = st["energy_ev"]
    f0 = st["frequency_thz"]
    p_nat = st["momentum_natural"]

    pcfg = PulseTrainConfig(
        n_pulses=int(n_pulses),
        pump_steps=int(pump_steps),
        gap_steps=int(gap_steps),
        recovery_memory=float(recovery_memory),
        recovery_tau=float(recovery_tau),
        pulse_shape=str(pulse_shape),
    )

    if dose_equivalence:
        sim_steps = pcfg.total_steps
        state_cont, lattice_cont = _build_vqc_state(
            ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=sim_steps,
            l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
            e_scale=e_scale, recovery_tau=recovery_tau,
        )
        state_pulse, lattice = _build_vqc_state(
            ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=sim_steps,
            l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
            e_scale=e_scale, recovery_tau=recovery_tau,
        )
        dcfg = DoseEquivalenceConfig(
            n_pulses=int(n_pulses), p0=p0, max_steps=sim_steps,
        )
        run_continuous_dose_matched(state_cont, dcfg, pcfg)
        run_pulsed_dose_matched(state_pulse, pcfg)
        cont_m = extract_delivery_metrics(state_cont)
        pulse_m = extract_delivery_metrics(state_pulse)
        delta = compare_delivery_metrics(cont_m, pulse_m)
        state = state_pulse
        steps = int(pulse_m["sim_steps"])
        ts_img = _fig_to_pil(_plot_equivalence_comparison(
            state_cont.history,
            state_pulse.history,
            title=(
                f"Dose equiv  ℓ={ell}  κ={kappa:.3f}  "
                f"{int(n_pulses)}×p₀  λ={lambda_nm:.0f} nm"
            ),
            p0=p0,
        ))
        md_equiv = _equivalence_summary_md(
            cont_m, pulse_m, delta,
            n_pulses=int(n_pulses), p0=p0,
            pump_steps=int(pump_steps), gap_steps=int(gap_steps),
            recovery_tau=float(recovery_tau), pulse_shape=str(pulse_shape),
        )
        mem_grid = np.linspace(0.0, 1.0, 11)
        delta_load, delta_slip = _compute_dose_equivalence_matrix(
            ell=ell, kappa=kappa, kick_strength=kick_strength,
            l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
            e_scale=e_scale, recovery_tau=float(recovery_tau),
            n_pulses=int(n_pulses), pump_steps=int(pump_steps), gap_steps=int(gap_steps),
            p0=p0, memories=mem_grid,
        )
        matrix_img = _fig_to_pil(_plot_dose_equivalence_matrix_heatmap(
            mem_grid, delta_load, delta_slip,
            current_memory=float(recovery_memory),
            n_pulses=int(n_pulses), pump_steps=int(pump_steps), gap_steps=int(gap_steps),
            recovery_tau=float(recovery_tau),
        ))
    elif pulse_train:
        sim_steps = pcfg.total_steps
        state, lattice = _build_vqc_state(
            ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=sim_steps,
            l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
            e_scale=e_scale, recovery_tau=recovery_tau,
        )
        steps = run_vqc_pulse_train(state, pcfg)
        mode = f"pulse×{int(n_pulses)} ({int(pump_steps)}+{int(gap_steps)}, {pulse_shape})"
        ts_img = _fig_to_pil(_plot_momentum_history(
            state.history,
            title=(
                f"VQC {mode}  ℓ={ell}  κ={kappa:.3f}  λ={lambda_nm:.0f} nm  "
                f"E={e0:.3f} eV  p₀={p0:.5f}"
            ),
        ))
        md_equiv = None
        matrix_img = None
    else:
        sim_steps = int(n_steps)
        state, lattice = _build_vqc_state(
            ell=ell, kappa=kappa, kick_strength=kick_strength, sim_steps=sim_steps,
            l_max=l_max, turbulence=turbulence, lambda_nm=lambda_nm,
            e_scale=e_scale, recovery_tau=recovery_tau,
        )
        steps = min(sim_steps, state.propagation.n_z)
        for step in range(steps):
            run_vqc_coupling_step(state, step)
        ts_img = _fig_to_pil(_plot_momentum_history(
            state.history,
            title=(
                f"VQC continuous  ℓ={ell}  κ={kappa:.3f}  λ={lambda_nm:.0f} nm  "
                f"E={e0:.3f} eV  p₀={p0:.5f}"
            ),
        ))
        md_equiv = None
        matrix_img = None

    fig2, ax2 = plt.subplots(figsize=(8, 3))
    ax2.imshow(
        state.propagation.intensity.T,
        aspect="auto",
        origin="lower",
        extent=[
            state.propagation.z_steps[0],
            state.propagation.z_steps[-1],
            state.propagation.ells[0] - 0.5,
            state.propagation.ells[-1] + 0.5,
        ],
        cmap="magma",
    )
    ax2.axhline(ell, color="cyan", ls="--", lw=1.0, alpha=0.9)
    ax2.set_xlabel("z")
    ax2.set_ylabel("ℓ")
    ax2.set_title(f"Multi-ℓ propagation (active ℓ={ell})")
    fig2.tight_layout()
    heat_img = _fig_to_pil(fig2)

    from oam_flux.flux_deposit import build_flux_kick
    mid = steps // 2
    k_eff = effective_kick_strength(kick_strength, e_scale)
    kick, _ = build_flux_kick(
        lattice, state.propagation, ell=ell, z_index=mid, kick_strength=k_eff,
    )
    fig3, ax3 = plt.subplots(figsize=(5, 4))
    ax3.imshow(kick[kick.shape[0] // 2], origin="lower", cmap="RdBu_r")
    ax3.set_title(f"Flux kick slice z={mid}  (κ_eff={k_eff:.3f})")
    fig3.tight_layout()
    kick_img = _fig_to_pil(fig3)

    last = state.history[-1] if state.history else {}
    if dose_equivalence and md_equiv is not None:
        md = (
            md_equiv
            + f"\n**Photon readout:** p₀ = {p0:.6f} · E₀ = {e0:.4f} eV · "
            f"p/(ℏk) = {p_nat:.3f}\n"
            f"{_kick_scale_line(kick_strength, e_scale)}"
            f"- **Matrix heatmap:** shape × memory (0→1) · dashed column = active memory\n"
        )
    else:
        md = (
            f"### VQC coupling — ℓ={ell} · κ={kappa:.4f} · λ={lambda_nm:.0f} nm\n"
            f"- **E₀** = {e0:.4f} eV  (E = hc/λ) · **f** = {f0:.2f} THz\n"
            f"- **p₀** = {p0:.6f} ×10⁻²⁷ kg·m/s  (p = h|ℓ|/λ) · **p/(ℏk)** = {p_nat:.3f}\n"
            f"{_kick_scale_line(kick_strength, e_scale)}"
            f"{_pulse_train_summary_line(state)}"
            f"{_pulse_cumulative_block(state.history) if pulse_train else ''}"
            f"- **Back-reaction** η_final = **{last.get('back_reaction_coupling', 1.0):.3f}** · "
            f"phase slip = **{last.get('cumulative_phase_slip', 0.0):.4f}**\n"
            f"{_recovery_summary_line(state.history, recovery_tau=float(recovery_tau))}"
            f"- Final ⟨θ⟩ = **{state.lattice.mean_twist:.4f}**\n"
            f"- p_photon final = **{last.get('photon_momentum', 0):.4f}**\n"
            f"- p_lattice received = **{last.get('lattice_received', 0):.4f}**\n"
            f"- Residual R = **{RESIDUAL_R:.6f}** (mystery)\n\n"
            f"{_conservation_badge(state.history)}\n"
        )
    return ts_img, heat_img, kick_img, matrix_img, md


def run_emergence(
    ell: int,
    kappa: float,
    kappa_points: int,
    l_max: int,
    lambda_t: float,
) -> tuple:
    """Emergence probes → (kappa_plot, ell_plot, report_md)."""
    photonics = PhotonicsConfig(l_max=l_max, n_z=80, nr=192)
    cpl = {"kick_strength": 0.06, "flywheel_sites": 4, "conserve_momentum": True}

    kap = kappa_sweep(
        kappa_min=0.80, kappa_max=0.90, n_points=int(kappa_points),
        ell=ell, lambda_t=lambda_t, photonics=photonics, coupling_cfg=cpl,
    )
    ell_res = ell_sweep(
        l_max=l_max, kappa=kappa, lambda_t=lambda_t, photonics=photonics, coupling_cfg=cpl,
    )
    report = emergence_report(kappa_result=kap, ell_result=ell_res)

    fig, axes = plt.subplots(1, 2, figsize=(10, 4))
    kappas = [r.kappa for r in kap.rows]
    surv = [r.mean_survival for r in kap.rows]
    axes[0].plot(kappas, surv, "o-", color="#2a6f97")
    axes[0].axhline(RESIDUAL_R, ls="--", color="#c9a227", label=f"R={RESIDUAL_R:.4f}")
    axes[0].axhline(E_INV2, ls="--", color="#e76f51", label=f"e⁻²={E_INV2:.4f}")
    axes[0].axhline(GOLDEN_FRACTION, ls="--", color="#6a4c93", label=f"golden={GOLDEN_FRACTION:.4f}")
    axes[0].axvline(ANALOGS.kappa_doc, ls=":", color="#e63946", label="κ_doc")
    axes[0].axvline(ANALOGS.kappa_star, ls="-.", color="#2a9d8f", label="κ*")
    axes[0].legend(fontsize=7)
    axes[0].set_xlabel("κ")
    axes[0].set_ylabel("mean_survival @ λt=2")
    axes[0].grid(alpha=0.3)
    axes[1].plot(kappas, [r.bound_b_kappa for r in kap.rows], color="#264653")
    axes[1].axhline(RESIDUAL_R, ls="--", color="#c9a227")
    axes[1].axvline(ANALOGS.kappa_star, ls="-.", color="#2a9d8f")
    axes[1].set_xlabel("κ")
    axes[1].set_ylabel("B(κ)")
    axes[1].grid(alpha=0.3)
    fig.tight_layout()
    kappa_img = _fig_to_pil(fig)

    ells = [r.ell for r in ell_res.rows]
    esurv = [r.mean_survival for r in ell_res.rows]
    golden = set(ell_res.golden_ells)
    colors = ["#e9c46a" if e in golden else "#2a6f97" for e in ells]
    fig2, ax2 = plt.subplots(figsize=(8, 4))
    ax2.bar(ells, esurv, color=colors, edgecolor="#333", linewidth=0.4)
    ax2.axhline(RESIDUAL_R, ls="--", color="#c9a227", label=f"R={RESIDUAL_R:.4f}")
    ax2.axhline(GOLDEN_FRACTION, ls="--", color="#6a4c93", label="golden")
    ax2.set_xlabel("ℓ")
    ax2.set_ylabel("mean_survival")
    ax2.legend(fontsize=8)
    ax2.grid(alpha=0.3, axis="y")
    fig2.tight_layout()
    ell_img = _fig_to_pil(fig2)

    lines = [
        f"### Mystery emergence report (probe ℓ={ell}, κ={kappa:.3f})",
        "",
        "| Metric | Measured | Best analog | Δ% |",
        "|--------|----------|-------------|-----|",
    ]
    for row in report["comparisons"]:
        lines.append(
            f"| {row['label']} | {row['measured']:.4f} | {row['best_analog']} ({row['best_match']:.4f}) | {row['delta_pct']:.1f}% |"
        )
    lines += [
        "",
        f"**Best κ for R:** κ={report['kappa_sweep_best_R']['kappa']:.3f}",
        f"**Best ℓ for R:** ℓ={report['ell_sweep_best_R']['ell']}",
        f"**Golden-quantized ℓ:** {report['golden_quantized_ells']}",
    ]
    return kappa_img, ell_img, "\n".join(lines)


def run_analytic_coupling(
    ell: int,
    kappa: float,
    n_steps: int,
    lambda_nm: float,
    energy_ev: float,
) -> tuple:
    """v0.1 analytic packet demo with explicit p ∝ ℓ/λ and E = hc/λ."""
    e_scale = energy_scale_from_ev(energy_ev=float(energy_ev), lambda_nm=float(lambda_nm))
    photon = OAMPacket(ell=ell, lambda_nm=lambda_nm, energy_scale=e_scale)
    p0 = photon.momentum
    e0 = photon.energy_ev
    p_nat = photon_state(ell=ell, lambda_nm=lambda_nm, energy_ev=energy_ev)["momentum_natural"]
    lattice = TwistLattice(nx=20, kappa=kappa)
    state = CouplingState(lattice=lattice, photon=photon, kick_strength=0.08)
    for step in range(int(n_steps)):
        run_coupling_step(state, step)

    img = _fig_to_pil(_plot_momentum_history(
        state.history,
        title=(
            f"Analytic coupling  ℓ={ell}  κ={kappa:.3f}  λ={lambda_nm:.0f} nm  "
            f"E={e0:.3f} eV  p₀={p0:.5f}"
        ),
    ))
    last = state.history[-1] if state.history else {}
    md = (
        f"### Analytic momentum ledger\n"
        f"- **ℓ** = {ell} · **λ** = {lambda_nm:.0f} nm · **κ** = {kappa:.4f}\n"
        f"- **E₀** = {e0:.4f} eV · **p₀** = {p0:.6f} ×10⁻²⁷ kg·m/s · **p/(ℏk)** = {p_nat:.3f}\n"
        f"{_kick_scale_line(0.08, e_scale)}"
        f"- *Analytic kicks scale via p(E); κ_eff shown for comparison.*\n"
        f"- **Back-reaction** η_final = **{last.get('back_reaction_coupling', 1.0):.3f}** · "
        f"phase slip = **{last.get('cumulative_phase_slip', 0.0):.4f}**\n"
        f"{_recovery_summary_line(state.history)}"
        f"- Final ⟨θ⟩ = **{state.lattice.mean_twist:.4f}**\n"
        f"- Δp_lattice = **{last.get('lattice_received', 0):.4f}**\n\n"
        f"{_conservation_badge(state.history)}\n"
    )
    return img, md


def run_helix_3d(
    ell: int,
    l_inner: int,
    turns: int,
    animate: bool,
    knot_mod: bool,
) -> tuple:
    """Helix-within-helix + Hopf fiber — static frame + optional GIF."""
    inner = int(l_inner) if int(l_inner) != 0 else abs(int(ell))
    geom = build_helix_geometry(
        l_outer=max(1, abs(int(ell))),
        l_inner=inner,
        active_ell=int(ell),
        turns=int(turns),
        knot_mod=bool(knot_mod),
        num_points=600,
    )
    title = f"Helix⊂Helix + Hopf  ℓ={ell}  inner={inner}  turns={turns}"
    still = _fig_to_pil(render_helix_frame(geom, azim=52, elev=22, title=title))

    anim_path = None
    anim_note = ""
    if animate:
        fig_frames = helix_animation_frames(geom, n_frames=24)
        pil_frames = figures_to_pil(fig_frames)
        tmp_dir = Path(tempfile.gettempdir())
        mp4_tmp = tmp_dir / f"oam_helix_{ell}_{inner}.mp4"
        anim_path = frames_to_mp4(pil_frames, str(mp4_tmp), fps=11.0)
        if anim_path is None:
            gif_tmp = tmp_dir / f"oam_helix_{ell}_{inner}.gif"
            frames_to_gif(pil_frames, str(gif_tmp), duration_ms=90)
            anim_path = str(gif_tmp)
            anim_note = "\n- *MP4 unavailable — GIF fallback (no native pause)*"
        else:
            anim_note = "\n- Use the **video player controls** to pause or scrub the rotation."

    md = (
        f"### Helix-within-helix 3D\n"
        f"- **Active ℓ** = {ell} · **inner** = {inner} · **turns** = {turns}\n"
        f"- **Outer** counter-propagating OAM helix (blue)\n"
        f"- **Inner** nested helix with 8₃ knot modulation (orange)\n"
        f"- **Hopf fiber** backbone on gauged lattice (teal dashed)\n"
        f"{anim_note}"
    )
    return still, anim_path, md


def run_eddington(
    ell: int,
    kappa: float,
    lambda_nm: float,
    n_flywheels: int,
    n_steps: int,
    kick_strength: float,
    energy_ev: float,
) -> tuple:
    """Mini-Eddington flywheel cluster probe."""
    st = photon_state(ell=int(ell), lambda_nm=float(lambda_nm), energy_ev=float(energy_ev))
    result = run_eddington_probe(
        kappa=float(kappa),
        ell=int(ell),
        lambda_nm=float(lambda_nm),
        n_flywheels=int(n_flywheels),
        n_steps=int(n_steps),
        kick_strength=float(kick_strength),
        energy_ev=float(energy_ev),
    )

    import numpy as np

    fig, axes = plt.subplots(2, 1, figsize=(8, 6.5), sharex=False)
    hist = result.history
    steps = [h["step"] for h in hist]
    axes[0].plot(steps, [h["lattice_received"] for h in hist], color="#e76f51", label="p_lattice")
    axes[0].plot(steps, [h["cumulative_outward"] for h in hist], color="#c9a227", label="outward flux")
    if hist and "wind_z" in hist[0]:
        axes[0].plot(
            steps,
            [h.get("wind_z", 0.0) for h in hist],
            color="#2a9d8f",
            ls="--",
            lw=1.4,
            label="Hopf wind (z)",
        )
    axes[0].set_ylabel("momentum")
    axes[0].set_xlabel("step")
    axes[0].set_title(
        f"Mini-Eddington  ℓ={ell}  κ={kappa:.3f}  κ_eff={result.effective_kick:.3f}  "
        f"flywheels={n_flywheels}"
    )
    axes[0].legend(fontsize=8)
    axes[0].grid(alpha=0.3)

    sites_x = np.arange(result.n_sites)
    axes[1].bar(
        sites_x,
        [s.momentum_received for s in result.sites],
        color="#457b9d",
        alpha=0.7,
        label="received",
    )
    axes[1].bar(
        sites_x,
        [s.binding for s in result.sites],
        color="#2a9d8f",
        alpha=0.5,
        label="binding κ·θ",
    )
    for idx, site in enumerate(result.sites):
        vec = site.outward_flux_vec
        mag = float(np.linalg.norm(vec))
        if mag > 1e-9:
            axes[1].quiver(
                idx,
                site.binding,
                vec[0] * 0.35,
                vec[2] * 0.35,
                angles="xy",
                scale_units="xy",
                scale=1.0,
                color="#c9a227",
                width=0.006,
            )
    axes[1].set_xlabel("flywheel site")
    axes[1].set_ylabel("per-site")
    axes[1].legend(fontsize=8)
    axes[1].grid(alpha=0.3, axis="y")
    fig.tight_layout()
    plot_img = _fig_to_pil(fig)

    unstable = sum(1 for s in result.sites if s.unstable)
    status = "🔴 **Eddington limit exceeded**" if result.limit_exceeded else "🟢 **Within binding**"
    w = result.wind_vector
    wind_mag = float(np.linalg.norm(w))
    wind_note = (
        f"- **Hopf wind** = ({w[0]:.3f}, {w[1]:.3f}, {w[2]:.3f}) · |wind| = **{wind_mag:.4f}**\n"
        if wind_mag > 1e-9
        else "- **Hopf wind** = none (within binding)\n"
    )
    md = (
        f"### Mini-Eddington probe\n"
        f"- **ℓ** = {ell} · **κ** = {kappa:.4f} · **λ** = {lambda_nm:.0f} nm · "
        f"**E** = {st['energy_ev']:.4f} eV\n"
        f"{_kick_scale_line(kick_strength, result.energy_scale)}"
        f"- **Back-reaction** phase slip = **{result.cumulative_phase_slip:.4f}**\n"
        f"{_recovery_summary_line(result.history)}"
        f"- Flywheels = **{n_flywheels}** · unstable sites = **{unstable}**\n"
        f"- Total outward flux = **{result.total_outward_flux:.4f}**\n"
        f"{wind_note}"
        f"- {status}\n\n"
        f"When **p_received > κ·θ_binding**, excess momentum radiates **along the local "
        f"Hopf fiber** (preferred wind axis; gold arrows in per-site chart).\n"
    )
    return plot_img, md

==> anc/oam_flux/space/oam_flux/oam_flux/__init__.py <==
"""OAM–flux coupling: photon helical packets on gauged Hopf lattice flywheels."""

from .constants import LatticeConstants, load_config
from .coupling import CouplingState, run_coupling_step
from .flux_deposit import build_flux_kick, deposit_on_flywheels, hopf_fiber_coords
from .lattice import TwistLattice, helical_seed
from .photon import OAMPacket
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .emergence import (
    EmergenceAnalogs,
    ell_sweep,
    emergence_report,
    kappa_sweep,
    run_vqc_emergence_trial,
)
from .eddington import run_eddington_probe
from .helix_viz import build_helix_geometry, render_helix_frame
from .vqc_photonics import PhotonicsConfig, PropagationResult, propagate_multi_ell_vectorized

__all__ = [
    "LatticeConstants",
    "load_config",
    "TwistLattice",
    "helical_seed",
    "OAMPacket",
    "CouplingState",
    "run_coupling_step",
    "PhotonicsConfig",
    "PropagationResult",
    "propagate_multi_ell_vectorized",
    "hopf_fiber_coords",
    "build_flux_kick",
    "deposit_on_flywheels",
    "VQCCouplingState",
    "run_vqc_coupling_step",
    "EmergenceAnalogs",
    "run_vqc_emergence_trial",
    "kappa_sweep",
    "ell_sweep",
    "emergence_report",
    "build_helix_geometry",
    "render_helix_frame",
    "run_eddington_probe",
]

__version__ = "0.5.0"

==> anc/oam_flux/space/oam_flux/oam_flux/back_reaction.py <==
"""Lattice → photon back-reaction from accumulated twist."""

from __future__ import annotations

import numpy as np

from .lattice import TwistLattice

DEFAULT_BACK_REACTION_STRENGTH = 0.35
MIN_COUPLING_FACTOR = 0.15
PUMP_OFF_FRACTION = 0.01


def photon_pump_active(
    reservoir: float,
    initial: float,
    *,
    fraction: float = PUMP_OFF_FRACTION,
) -> bool:
    """True while photon reservoir exceeds ``fraction`` of initial momentum."""
    ref = max(abs(float(initial)), 1e-12)
    return float(reservoir) > ref * float(fraction)


def lattice_back_reaction(
    lattice: TwistLattice,
    *,
    ell: int,
    strength: float = DEFAULT_BACK_REACTION_STRENGTH,
) -> dict[str, float]:
    """
    Back-reaction of gauged lattice twist on the propagating photon.

    High ⟨θ⟩ and twist variance reduce coupling efficiency (κ_eff multiplier)
    and bleed momentum via phase slip into the lattice ledger.
    """
    ref = max(float(lattice.theta_crit), 0.01)
    theta_norm = float(lattice.mean_twist) / ref
    var_norm = float(np.sqrt(lattice.twist_variance)) / ref
    load = 0.6 * min(theta_norm, 2.0) + 0.4 * min(var_norm, 2.0)
    coupling_factor = max(MIN_COUPLING_FACTOR, 1.0 - float(strength) * load)
    phase_slip_fraction = float(strength) * 0.12 * load
    ell_shift = (
        -float(np.sign(ell)) * float(strength) * 0.05 * load if int(ell) != 0 else 0.0
    )
    return {
        "coupling_factor": coupling_factor,
        "phase_slip_fraction": phase_slip_fraction,
        "effective_ell_shift": ell_shift,
        "twist_load": load,
    }


def apply_phase_slip(
    reservoir: float,
    *,
    phase_slip_fraction: float,
) -> tuple[float, float]:
    """Return (remaining reservoir, momentum slipped to lattice)."""
    slip = max(0.0, float(reservoir) * max(float(phase_slip_fraction), 0.0))
    return max(0.0, float(reservoir) - slip), slip

==> anc/oam_flux/space/oam_flux/oam_flux/constants.py <==
"""Shared invariants bridging toe, mystery, and vqc_sims_public."""

from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
from typing import Any

import yaml

W_G_EXACT = 350.0 / 3.141592653589793
PHI = (1.0 + 5.0**0.5) / 2.0
RESIDUAL_R = PHI**2 + 2.718281828459045**2 - 3.141592653589793**2


@dataclass(frozen=True)
class LatticeConstants:
    W_g: float = W_G_EXACT
    kappa_doc: float = 0.85
    kappa_sim: float = 0.89
    braiding_phase: float = 0.814
    golden_angle_deg: float = 137.50776405003785

    @property
    def kappa_star(self) -> float:
        """Exact κ that nulls B(κ) = π²(e/π − κ) against residual R."""
        import math
        return math.e / math.pi - RESIDUAL_R / math.pi**2

    @property
    def holonomy_gap(self) -> float:
        import math
        return math.e / math.pi - self.kappa_doc


def load_config(path: str | Path | None = None) -> dict[str, Any]:
    cfg_path = Path(path) if path else Path(__file__).resolve().parents[2] / "configs" / "default.yaml"
    with cfg_path.open() as f:
        return yaml.safe_load(f) or {}

==> anc/oam_flux/space/oam_flux/oam_flux/coupling.py <==
"""OAM photon ↔ flux-flywheel coupling with momentum ledger."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

from .lattice import TwistLattice
from .photon import OAMPacket


@dataclass
class CouplingState:
    lattice: TwistLattice
    photon: OAMPacket
    kick_strength: float = 0.08
    flywheel_sites: int = 4
    conserve_momentum: bool = True
    initial_total_momentum: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    history: list[dict[str, float]] = field(default_factory=list)

    def __post_init__(self) -> None:
        if self.initial_total_momentum == 0.0:
            self.initial_total_momentum = self.photon.momentum

    def encounter_mask(self) -> np.ndarray:
        """Gaussian envelope centered on flywheel sites."""
        mask = np.zeros_like(self.lattice.theta)
        for idx in self.lattice.flywheel_indices(self.flywheel_sites):
            local = np.zeros_like(mask)
            local[idx] = 1.0
            # diffuse kick over 3³ neighborhood
            for ax in range(3):
                local = 0.25 * (
                    np.roll(local, 1, ax) + np.roll(local, -1, ax) + 2 * local
                )
            mask += local
        return mask / max(mask.max(), 1e-12)

    def photon_kick(self) -> np.ndarray:
        """Map OAM flux to discrete twist impulse on resonator sites."""
        mask = self.encounter_mask()
        flux = self.photon.momentum * self.photon.helical_phase_gradient
        return self.kick_strength * flux * mask

    def record(self, step: int) -> None:
        from .momentum import conservation_check

        p0 = self.initial_total_momentum
        check = conservation_check(
            photon_p=self.photon.momentum,
            ledger=self.lattice.momentum_ledger,
            initial_total=p0,
        )
        self.history.append(
            {
                "step": float(step),
                "initial_total": p0,
                "mean_twist": self.lattice.mean_twist,
                "twist_variance": self.lattice.twist_variance,
                "photon_z": self.photon.z,
                "photon_momentum": check["photon_p"],
                "lattice_received": check["lattice_received"],
                "total_momentum": check["total_now"],
                "conservation_residual": check["conservation_residual"],
                "momentum_ledger": self.lattice.momentum_ledger,
            }
        )


def run_coupling_step(state: CouplingState, step: int, *, dz: float = 0.025) -> None:
    """One coupled timestep: photon propagates, kicks flywheels, lattice relaxes."""
    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active

    pump_active = photon_pump_active(
        state.photon.momentum, state.initial_total_momentum,
    )
    slip = 0.0

    if pump_active:
        br_dep = lattice_back_reaction(state.lattice, ell=state.photon.ell)
        k_coupled = state.kick_strength * br_dep["coupling_factor"]
        kick = state.photon_kick() * br_dep["coupling_factor"]
        p_before = state.photon.momentum
        if state.conserve_momentum:
            delta_p = state.photon.transfer_momentum(p_before * k_coupled)
            state.lattice.apply_kick(kick, photon_momentum=delta_p)
            _, slip = apply_phase_slip(
                state.photon.momentum, phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                actual_slip = state.photon.transfer_momentum(slip)
                state.lattice.momentum_ledger -= actual_slip
                state.cumulative_phase_slip += actual_slip
        else:
            state.lattice.theta = np.clip(state.lattice.theta + kick, 0.01, 2 * np.pi - 0.01)
    else:
        state.recovery_steps += 1

    state.photon.propagate(dz)
    state.lattice.relax_step(pump_active=pump_active)
    br = lattice_back_reaction(state.lattice, ell=state.photon.ell)
    state.record(step)
    state.history[-1].update(
        {
            "pump_active": 1.0 if pump_active else 0.0,
            "recovery_active": 0.0 if pump_active else 1.0,
            "twist_load_initial": state.lattice.twist_load_vs_initial(),
            "recovery_steps": float(state.recovery_steps),
            "back_reaction_coupling": br["coupling_factor"],
            "back_reaction_slip": slip if pump_active else 0.0,
            "back_reaction_ell_shift": br["effective_ell_shift"],
            "cumulative_phase_slip": state.cumulative_phase_slip,
        }
    )

==> anc/oam_flux/space/oam_flux/oam_flux/dose_equivalence.py <==
"""Match continuous vs pulsed delivery at equal total injected momentum."""

from __future__ import annotations

from dataclasses import dataclass

from .back_reaction import photon_pump_active
from .pulse_train import PulseTrainConfig, run_vqc_pulse_train
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step


@dataclass
class DoseEquivalenceConfig:
    """Target dose and horizon for continuous ↔ pulsed comparison."""

    n_pulses: int
    p0: float
    max_steps: int

    @property
    def target_dose(self) -> float:
        return float(self.n_pulses) * float(self.p0)


def _maybe_refill_continuous(state: VQCCouplingState, target_dose: float) -> None:
    """Refill when depleted if the target dose has not yet been delivered."""
    if (
        state.total_injected < target_dose
        and not photon_pump_active(state.photon_reservoir, state.initial_total_momentum)
    ):
        state.refill_reservoir()


def run_continuous_dose_matched(
    state: VQCCouplingState,
    cfg: DoseEquivalenceConfig,
    pcfg: PulseTrainConfig,
) -> int:
    """
    Deliver ``n_pulses × p₀`` on the same pump/gap schedule as the pulsed path.

    During each pump window the reservoir refills immediately when depleted
    (back-to-back packets). Gap windows use the same ``recovery_memory`` and
    ``recovery_tau`` as the pulsed train so both paths see equivalent lattice
    recovery physics.
    """
    step = 0
    state.pulses_fired = 0
    state.total_injected = 0.0
    state.pulse_train_mode = True
    state.equivalence_mode = True
    state.delivery_mode = "continuous"
    state.target_total_dose = cfg.target_dose
    state.recovery_memory = float(pcfg.recovery_memory)
    state.recovery_tau = float(pcfg.recovery_tau)
    state.lattice.recovery_tau = float(pcfg.recovery_tau)
    state.pulse_shape = "square"
    state.pump_envelope_factor = 1.0

    if state.total_injected < cfg.target_dose:
        state.refill_reservoir()

    for pulse in range(int(pcfg.n_pulses)):
        state.current_pulse = pulse
        state.pulse_phase = "pump"
        for _ in range(int(pcfg.pump_steps)):
            state.pump_envelope_factor = 1.0
            run_vqc_coupling_step(state, step)
            _maybe_refill_continuous(state, cfg.target_dose)
            step += 1

        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        for _ in range(int(pcfg.gap_steps)):
            run_vqc_coupling_step(state, step)
            step += 1

    while step < int(cfg.max_steps):
        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        run_vqc_coupling_step(state, step)
        step += 1

    state.pulse_phase = "done"
    state.pump_envelope_factor = 0.0
    return step


def run_pulsed_dose_matched(
    state: VQCCouplingState,
    pcfg: PulseTrainConfig,
) -> int:
    """Run a pulse train and tag state for equivalence comparison."""
    state.equivalence_mode = True
    state.delivery_mode = "pulsed"
    state.target_total_dose = float(pcfg.n_pulses) * state.initial_total_momentum
    return run_vqc_pulse_train(state, pcfg)


def extract_delivery_metrics(state: VQCCouplingState) -> dict[str, float]:
    """Final observables for equivalence comparison."""
    last = state.history[-1] if state.history else {}
    return {
        "delivery_mode": state.delivery_mode,
        "total_injected": float(state.total_injected),
        "target_dose": float(getattr(state, "target_total_dose", state.total_injected)),
        "pulses_fired": float(state.pulses_fired),
        "lattice_received": float(last.get("lattice_received", 0.0)),
        "cumulative_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
        "eta_final": float(last.get("back_reaction_coupling", 1.0)),
        "mean_twist_final": float(state.lattice.mean_twist),
        "twist_load": float(state.lattice.twist_load_vs_initial()),
        "recovery_steps": float(last.get("recovery_steps", 0.0)),
        "sim_steps": float(len(state.history)),
        "photon_final": float(last.get("photon_momentum", 0.0)),
    }


def compare_delivery_metrics(
    continuous: dict[str, float],
    pulsed: dict[str, float],
) -> dict[str, float]:
    """Δ(pulsed − continuous) for key observables."""
    keys = (
        "lattice_received",
        "cumulative_phase_slip",
        "eta_final",
        "mean_twist_final",
        "twist_load",
        "recovery_steps",
    )
    return {k: float(pulsed.get(k, 0.0)) - float(continuous.get(k, 0.0)) for k in keys}

==> anc/oam_flux/space/oam_flux/oam_flux/eddington.py <==
"""Mini-Eddington limit: flywheel cluster binding vs accumulated lattice momentum."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

from .lattice import TwistLattice
from .momentum import effective_kick_strength, energy_scale_from_ev, oam_kinetic_momentum
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .vqc_photonics import PhotonicsConfig


@dataclass
class FlywheelSite:
    index: tuple[int, int, int]
    momentum_received: float = 0.0
    outward_flux: float = 0.0
    outward_flux_vec: np.ndarray = field(default_factory=lambda: np.zeros(3))
    local_twist: float = 0.0
    binding: float = 0.0
    unstable: bool = False


@dataclass
class EddingtonResult:
    kappa: float
    ell: int
    n_sites: int
    energy_scale: float = 1.0
    kick_strength: float = 0.08
    effective_kick: float = 0.08
    sites: list[FlywheelSite] = field(default_factory=list)
    history: list[dict[str, float]] = field(default_factory=list)
    limit_exceeded: bool = False
    total_outward_flux: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    wind_vector: np.ndarray = field(default_factory=lambda: np.zeros(3))

    def to_dict(self) -> dict:
        unstable = sum(1 for s in self.sites if s.unstable)
        w = self.wind_vector
        wind_mag = float(np.linalg.norm(w))
        return {
            "kappa": self.kappa,
            "ell": float(self.ell),
            "n_sites": float(self.n_sites),
            "limit_exceeded": self.limit_exceeded,
            "unstable_sites": float(unstable),
            "total_outward_flux": self.total_outward_flux,
            "energy_scale": self.energy_scale,
            "effective_kick": self.effective_kick,
            "wind_x": float(w[0]),
            "wind_y": float(w[1]),
            "wind_z": float(w[2]),
            "wind_magnitude": wind_mag,
            "max_binding": max((s.binding for s in self.sites), default=0.0),
            "max_momentum": max((s.momentum_received for s in self.sites), default=0.0),
        }


def _hopf_wind_torque(
    lattice: TwistLattice,
    index: tuple[int, int, int],
    tangent: np.ndarray,
    strength: float,
) -> np.ndarray:
    """Spread excess momentum as twist perturbation along the local Hopf fiber."""
    i, j, k = index
    nx = lattice.nx
    torque = np.zeros_like(lattice.theta)
    di, dj, dk = tangent
    for hop in range(1, 4):
        ii = int(np.clip(i + hop * di * 2.0, 0, nx - 1))
        jj = int(np.clip(j + hop * dj * 2.0, 0, nx - 1))
        kk = int(np.clip(k + hop * dk * 2.0, 0, nx - 1))
        torque[ii, jj, kk] -= 0.04 * strength / hop
    torque[i, j, k] += 0.08 * strength * float(dk)
    return torque


def binding_at_site(local_twist: float, kappa: float, *, theta_crit: float = 5.8) -> float:
    """
    Flywheel binding capacity ∝ κ × local twist (gauge-restoring torque scale).

    Eddington analog: outward flux when deposited momentum exceeds binding.
    """
    return float(kappa) * max(abs(local_twist), 0.01) * (theta_crit / 5.8)


def run_eddington_probe(
    *,
    kappa: float = 0.85,
    ell: int = 3,
    lambda_nm: float = 1550.0,
    n_flywheels: int = 6,
    n_steps: int = 80,
    kick_strength: float = 0.08,
    energy_scale: float = 1.0,
    energy_ev: float | None = None,
    l_max: int = 6,
    nx: int = 20,
) -> EddingtonResult:
    """Pump VQC flux into flywheel cluster; detect Eddington-style outward flux."""
    from .helix_viz import hopf_tangent_at_lattice_site

    if energy_ev is not None:
        energy_scale = energy_scale_from_ev(energy_ev=float(energy_ev), lambda_nm=lambda_nm)
    k_eff = effective_kick_strength(kick_strength, energy_scale)

    lattice = TwistLattice(nx=nx, kappa=kappa)
    photonics = PhotonicsConfig(l_max=l_max, n_z=n_steps, nr=256, lambda_nm=lambda_nm)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=ell,
        coupling_cfg={
            "kick_strength": kick_strength,
            "flywheel_sites": n_flywheels,
            "conserve_momentum": True,
            "energy_scale": energy_scale,
        },
    )

    indices = lattice.flywheel_indices(n_flywheels)
    sites = [FlywheelSite(index=idx) for idx in indices]
    result = EddingtonResult(
        kappa=kappa,
        ell=ell,
        n_sites=n_flywheels,
        energy_scale=energy_scale,
        kick_strength=kick_strength,
        effective_kick=k_eff,
        sites=sites,
    )

    steps = min(n_steps, state.propagation.n_z)

    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active

    for step in range(steps):
        z_idx = min(state.z_index, state.propagation.n_z - 1)
        from .flux_deposit import deposit_on_flywheels

        pump_active = photon_pump_active(
            state.photon_reservoir, state.initial_total_momentum,
        )
        slip = 0.0
        delta_p = 0.0
        import numpy as np
        kick = np.zeros_like(lattice.theta)

        if pump_active:
            br_dep = lattice_back_reaction(lattice, ell=ell)
            k_step = k_eff * br_dep["coupling_factor"]
            kick, deposited = deposit_on_flywheels(
                lattice,
                state.propagation,
                ell=ell,
                z_index=z_idx,
                kick_strength=k_step,
                flywheel_sites=n_flywheels,
            )
            delta_p = min(deposited, state.photon_reservoir)
            state.photon_reservoir = max(0.0, state.photon_reservoir - delta_p)
            lattice.apply_kick(kick, photon_momentum=delta_p)
            state.photon_reservoir, slip = apply_phase_slip(
                state.photon_reservoir,
                phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                lattice.momentum_ledger -= slip
                result.cumulative_phase_slip += slip
        else:
            result.recovery_steps += 1

        lattice.relax_step(pump_active=pump_active)
        br = lattice_back_reaction(lattice, ell=ell)

        step_outward = 0.0
        step_wind = np.zeros(3)
        wind_torque = np.zeros_like(lattice.theta)
        for site in sites:
            i, j, k = site.index
            site.local_twist = float(lattice.theta[i, j, k])
            site.binding = binding_at_site(site.local_twist, kappa)
            # Attribute deposited momentum share per site from local kick magnitude
            local_kick = abs(float(kick[i, j, k]))
            kick_sum = max(float(np.abs(kick).sum()), 1e-12)
            site.momentum_received += delta_p * (local_kick / kick_sum)
            excess = max(0.0, site.momentum_received - site.binding)
            new_outward = excess - site.outward_flux
            if new_outward > 0:
                tangent = hopf_tangent_at_lattice_site(site.index, nx=nx)
                site.outward_flux = excess
                site.outward_flux_vec += tangent * new_outward
                step_wind += tangent * new_outward
                site.unstable = True
                step_outward += new_outward
                wind_torque += _hopf_wind_torque(lattice, site.index, tangent, new_outward)
                # Shed twist locally; directional wind spreads along Hopf fiber
                lattice.theta[i, j, k] = max(
                    0.01,
                    site.local_twist - 0.15 * new_outward / max(site.binding, 0.01),
                )

        if float(np.abs(wind_torque).max()) > 0:
            lattice.theta = np.clip(lattice.theta + 0.12 * wind_torque, 0.01, 2 * np.pi - 0.01)

        result.total_outward_flux += step_outward
        result.wind_vector += step_wind
        w = result.wind_vector
        result.history.append(
            {
                "step": float(step),
                "photon_p": state.photon_reservoir,
                "lattice_received": -lattice.momentum_ledger,
                "outward_flux": step_outward,
                "cumulative_outward": result.total_outward_flux,
                "wind_x": float(w[0]),
                "wind_y": float(w[1]),
                "wind_z": float(w[2]),
                "unstable_count": float(sum(1 for s in sites if s.unstable)),
                "pump_active": 1.0 if pump_active else 0.0,
                "recovery_active": 0.0 if pump_active else 1.0,
                "back_reaction_coupling": br["coupling_factor"],
                "back_reaction_slip": slip,
                "recovery_steps": float(result.recovery_steps),
            }
        )

        if state.z_index < state.propagation.n_z - 1:
            state.z_index += 1

    result.limit_exceeded = any(s.unstable for s in sites)
    return result

==> anc/oam_flux/space/oam_flux/oam_flux/emergence.py <==
"""Mystery-style emergence probes under VQC OAM–flux coupling."""

from __future__ import annotations

import math
from dataclasses import dataclass, field

import numpy as np

from .constants import PHI, RESIDUAL_R, LatticeConstants, load_config
from .lattice import TwistLattice
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .vqc_photonics import PhotonicsConfig


E = math.e
PI = math.pi
E_INV2 = math.exp(-2.0)
GOLDEN_ANGLE_DEG = 360.0 * (1.0 - 1.0 / PHI)
GOLDEN_FRACTION = GOLDEN_ANGLE_DEG / 1000.0


@dataclass(frozen=True)
class EmergenceAnalogs:
    """Mystery-compatible dynamical analog targets."""

    residual_r: float = RESIDUAL_R
    e_inv2: float = E_INV2
    golden_fraction: float = GOLDEN_FRACTION
    kappa_doc: float = 0.85
    kappa_sim: float = 0.89

    @property
    def kappa_star(self) -> float:
        return E / PI - RESIDUAL_R / PI**2

    def as_dict(self) -> dict[str, float]:
        return {
            "R": self.residual_r,
            "e_inv2": self.e_inv2,
            "golden_angle": self.golden_fraction,
            "kappa_star": self.kappa_star,
            "kappa_doc": self.kappa_doc,
            "kappa_sim": self.kappa_sim,
        }


@dataclass
class TrialResult:
    kappa: float
    ell: int
    n_steps: int
    lambda_t: float
    initial_mean_twist: float
    final_mean_twist: float
    initial_variance: float
    final_variance: float
    mean_survival: float
    fluctuation_survival: float
    bound_b_kappa: float
    holonomy_gap: float

    def to_dict(self) -> dict[str, float]:
        return {
            "kappa": self.kappa,
            "ell": float(self.ell),
            "n_steps": float(self.n_steps),
            "lambda_t": self.lambda_t,
            "initial_mean_twist": self.initial_mean_twist,
            "final_mean_twist": self.final_mean_twist,
            "mean_survival": self.mean_survival,
            "fluctuation_survival": self.fluctuation_survival,
            "bound_B_kappa": self.bound_b_kappa,
            "holonomy_gap": self.holonomy_gap,
        }


def bound_b(kappa: float) -> float:
    """Skyrme holonomy-gap scaling B(κ) = π²(e/π − κ)."""
    return PI**2 * (E / PI - kappa)


def lambda_t_steps(kappa: float, dt: float, lambda_t: float = 2.0) -> int:
    """Steps for λt = lambda_t given mean-field rate λ ≈ κ."""
    return max(1, int(round(lambda_t / (kappa * dt))))


def delta_pct(measured: float, target: float) -> float:
    if abs(target) < 1e-15:
        return float("inf") if abs(measured) > 1e-15 else 0.0
    return 100.0 * abs(measured - target) / abs(target)


def best_analog_match(
    measured: float,
    analogs: EmergenceAnalogs | None = None,
    *,
    keys: tuple[str, ...] = ("R", "e_inv2", "golden_angle"),
) -> dict[str, float | str]:
    """Find closest mystery analog to a measured scalar."""
    a = analogs or EmergenceAnalogs()
    targets = a.as_dict()
    best_name = keys[0]
    best_val = targets[best_name]
    best_delta = delta_pct(measured, best_val)
    for name in keys:
        val = targets[name]
        d = delta_pct(measured, val)
        if d < best_delta:
            best_name, best_val, best_delta = name, val, d
    return {
        "best_analog": best_name,
        "best_match": best_val,
        "measured": measured,
        "delta_pct": best_delta,
    }


def golden_quantized_ells(l_max: int) -> list[int]:
    """
    ℓ values whose azimuthal phase increment best aligns with golden-angle packing.

    Phase ladder: Δφ_ℓ = |ℓ| · (2π / (2·l_max + 1)).
    Score by distance to multiples of golden_angle_rad.
    """
    golden_rad = math.radians(GOLDEN_ANGLE_DEG)
    n_modes = 2 * l_max + 1
    scored: list[tuple[float, int]] = []
    for ell in range(-l_max, l_max + 1):
        if ell == 0:
            continue
        phase_inc = abs(ell) * (2 * PI / n_modes)
        # nearest multiple of golden angle
        k = round(phase_inc / golden_rad)
        k = max(k, 1)
        dist = abs(phase_inc - k * golden_rad)
        scored.append((dist, ell))
    scored.sort()
    # top quarter of modes by golden alignment
    n_pick = max(1, len(scored) // 4)
    return sorted({ell for _, ell in scored[:n_pick]})


def run_vqc_emergence_trial(
    *,
    kappa: float,
    ell: int,
    lambda_t: float = 2.0,
    dt: float = 0.001,
    nx: int = 20,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
    pump_fraction: float = 0.5,
) -> TrialResult:
    """
    Two-phase trial aligned with mystery λt=2 convention:

    1. VQC pump phase — deposit OAM flux on flywheels
    2. Pure relaxation — PDE only, no photon injection (survival measured here)
    """
    ph = photonics or PhotonicsConfig(l_max=6, n_z=100, nr=256)
    cpl = coupling_cfg or {"kick_strength": 0.06, "flywheel_sites": 4, "conserve_momentum": True}

    lattice = TwistLattice(nx=nx, dt=dt, kappa=kappa)
    initial_mean = lattice.mean_twist
    initial_var = lattice.twist_variance

    state = VQCCouplingState.from_config(lattice, ph, ell=ell, coupling_cfg=cpl)
    total_steps = lambda_t_steps(kappa, dt, lambda_t)
    pump_steps = min(
        max(1, int(round(total_steps * pump_fraction))),
        state.propagation.n_z,
    )
    relax_steps = max(0, total_steps - pump_steps)

    for step in range(pump_steps):
        run_vqc_coupling_step(state, step)

    post_pump_mean = state.lattice.mean_twist
    post_pump_var = state.lattice.twist_variance

    for _ in range(relax_steps):
        state.lattice.relax_step()

    final_mean = state.lattice.mean_twist
    final_var = state.lattice.twist_variance

    # Survival = retained fraction after relaxation (mystery convention)
    ref_mean = post_pump_mean if post_pump_mean > 1e-12 else initial_mean
    ref_var = post_pump_var if post_pump_var > 1e-12 else initial_var
    mean_survival = final_mean / ref_mean if ref_mean > 1e-12 else final_mean
    fluctuation_survival = final_var / ref_var if ref_var > 1e-12 else final_var

    return TrialResult(
        kappa=kappa,
        ell=ell,
        n_steps=total_steps,
        lambda_t=lambda_t,
        initial_mean_twist=initial_mean,
        final_mean_twist=final_mean,
        initial_variance=initial_var,
        final_variance=final_var,
        mean_survival=mean_survival,
        fluctuation_survival=fluctuation_survival,
        bound_b_kappa=bound_b(kappa),
        holonomy_gap=E / PI - kappa,
    )


@dataclass
class KappaSweepResult:
    rows: list[TrialResult] = field(default_factory=list)
    analogs: EmergenceAnalogs = field(default_factory=EmergenceAnalogs)

    def best_kappa_for_analog(self, metric: str = "mean_survival", analog: str = "R") -> dict:
        targets = self.analogs.as_dict()
        target = targets[analog]
        best = min(self.rows, key=lambda r: abs(getattr(r, metric) - target))
        return {
            "kappa": best.kappa,
            "metric": metric,
            "measured": getattr(best, metric),
            "analog": analog,
            "target": target,
            "delta_pct": delta_pct(getattr(best, metric), target),
        }


def kappa_sweep(
    *,
    kappa_min: float = 0.80,
    kappa_max: float = 0.90,
    n_points: int = 21,
    ell: int = 3,
    lambda_t: float = 2.0,
    pump_fraction: float = 0.5,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
) -> KappaSweepResult:
    """Sweep κ under VQC pumping at fixed λt=2."""
    kappas = np.linspace(kappa_min, kappa_max, n_points)
    result = KappaSweepResult()
    for kappa in kappas:
        result.rows.append(
            run_vqc_emergence_trial(
                kappa=float(kappa),
                ell=ell,
                lambda_t=lambda_t,
                pump_fraction=pump_fraction,
                photonics=photonics,
                coupling_cfg=coupling_cfg,
            )
        )
    return result


@dataclass
class EllSweepResult:
    rows: list[TrialResult] = field(default_factory=list)
    golden_ells: list[int] = field(default_factory=list)
    analogs: EmergenceAnalogs = field(default_factory=EmergenceAnalogs)

    def best_ell_for_analog(self, metric: str = "mean_survival", analog: str = "R") -> dict:
        targets = self.analogs.as_dict()
        target = targets[analog]
        best = min(self.rows, key=lambda r: abs(getattr(r, metric) - target))
        return {
            "ell": best.ell,
            "metric": metric,
            "measured": getattr(best, metric),
            "analog": analog,
            "target": target,
            "delta_pct": delta_pct(getattr(best, metric), target),
            "is_golden_quantized": best.ell in self.golden_ells,
        }


def ell_sweep(
    *,
    l_max: int = 6,
    kappa: float = 0.85,
    lambda_t: float = 2.0,
    pump_fraction: float = 0.5,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
) -> EllSweepResult:
    """Sweep active ℓ under VQC pumping; mark golden-quantized modes."""
    ph = photonics or PhotonicsConfig(l_max=l_max, n_z=100, nr=256)
    golden = golden_quantized_ells(l_max)
    result = EllSweepResult(golden_ells=golden)
    for ell in range(-l_max, l_max + 1):
        result.rows.append(
            run_vqc_emergence_trial(
                kappa=kappa,
                ell=ell,
                lambda_t=lambda_t,
                pump_fraction=pump_fraction,
                photonics=ph,
                coupling_cfg=coupling_cfg,
            )
        )
    return result


def emergence_report(
    *,
    kappa_result: KappaSweepResult,
    ell_result: EllSweepResult,
) -> dict:
    """Compile mystery-style analog comparison report."""
    analogs = EmergenceAnalogs()
    # Use κ_doc trial from ell sweep as primary measured point
    kappa_doc_trial = next((r for r in ell_result.rows if r.ell == 3), ell_result.rows[0])

    comparisons = []
    for label, measured in [
        ("mean_survival@κ_doc", kappa_doc_trial.mean_survival),
        ("fluctuation_survival@κ_doc", kappa_doc_trial.fluctuation_survival),
        ("bound_B@κ_doc", kappa_doc_trial.bound_b_kappa),
        ("holonomy_gap@κ_doc", kappa_doc_trial.holonomy_gap),
    ]:
        keys = ("R", "e_inv2", "golden_angle") if "survival" in label else ("R", "kappa_star", "kappa_doc")
        match = best_analog_match(measured, analogs, keys=keys)
        comparisons.append({"label": label, **match})

    return {
        "analogs": analogs.as_dict(),
        "comparisons": comparisons,
        "kappa_sweep_best_R": kappa_result.best_kappa_for_analog("mean_survival", "R"),
        "kappa_sweep_best_e_inv2": kappa_result.best_kappa_for_analog("mean_survival", "e_inv2"),
        "ell_sweep_best_R": ell_result.best_ell_for_analog("mean_survival", "R"),
        "ell_sweep_best_e_inv2": ell_result.best_ell_for_analog("mean_survival", "e_inv2"),
        "golden_quantized_ells": ell_result.golden_ells,
    }


def emergence_config_from_yaml(cfg: dict | None = None) -> dict:
    """Load emergence section merged with lattice/vqc/coupling defaults."""
    base = cfg or load_config()
    return {
        "lambda_t": float(base.get("emergence", {}).get("lambda_t", 2.0)),
        "kappa_min": float(base.get("emergence", {}).get("kappa_min", 0.80)),
        "kappa_max": float(base.get("emergence", {}).get("kappa_max", 0.90)),
        "kappa_sweep_points": int(base.get("emergence", {}).get("kappa_sweep_points", 21)),
        "ell_sweep_l_max": int(base.get("emergence", {}).get("ell_sweep_l_max", 6)),
        "probe_ell": int(base.get("photon", {}).get("ell", 3)),
        "probe_kappa": float(base.get("lattice", {}).get("kappa", 0.85)),
        "photonics": PhotonicsConfig(
            l_max=int(base.get("emergence", {}).get("ell_sweep_l_max", 6)),
            n_z=int(base.get("emergence", {}).get("n_z", 100)),
            nr=int(base.get("emergence", {}).get("nr", 256)),
            turbulence=float(base.get("vqc", {}).get("turbulence", 0.0)),
            chirp=float(base.get("vqc", {}).get("chirp", 0.0)),
        ),
        "coupling_cfg": base.get("coupling", {}),
        "pump_fraction": float(base.get("emergence", {}).get("pump_fraction", 0.5)),
    }

==> anc/oam_flux/space/oam_flux/oam_flux/flux_deposit.py <==
"""Deposit VQC OAM flux onto gauged Hopf lattice fibers."""

from __future__ import annotations

import numpy as np

from .lattice import TwistLattice
from .vqc_photonics import PropagationResult


def hopf_fiber_coords(nx: int, *, rho_scale: float | None = None) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """
    Map 3-torus voxel centers to Hopf-style fiber coordinates.

    Returns (rho, phi, eta):
      - rho: transverse distance from beam axis (for LG radial lookup)
      - phi: azimuthal angle (OAM phase winding)
      - eta: fiber parameter along propagation direction
    """
    coords = np.linspace(0, 2 * np.pi, nx, endpoint=False)
    x, y, z = np.meshgrid(coords, coords, coords, indexing="ij")
    rho = np.sqrt((x - np.pi) ** 2 + (y - np.pi) ** 2)
    rho_max = float(rho.max()) if rho.max() > 0 else 1.0
    scale = rho_scale if rho_scale is not None else rho_max
    rho = rho / rho_max * scale
    phi = np.arctan2(y - np.pi, x - np.pi)
    # Hopf fiber combination: phase mixes all three torus angles
    eta = np.mod(x + y + z, 2 * np.pi)
    return rho, phi, eta


def interpolate_radial(rho_grid: np.ndarray, radial: np.ndarray, rho_voxels: np.ndarray) -> np.ndarray:
    """Interpolate LG radial profile onto lattice rho coordinates."""
    return np.interp(rho_voxels.ravel(), rho_grid, radial, left=0.0, right=0.0).reshape(rho_voxels.shape)


def build_flux_kick(
    lattice: TwistLattice,
    propagation: PropagationResult,
    *,
    ell: int,
    z_index: int,
    kick_strength: float,
    helical_weight: float = 1.0,
) -> tuple[np.ndarray, float]:
    """
    Build twist kick from VQC intensity at z_index deposited on lattice fibers.

    Returns (kick field, deposited momentum).
    """
    rho_vox, phi, eta = hopf_fiber_coords(lattice.nx, rho_scale=float(propagation.rho.max()))
    radial = propagation.radial_profile(ell)
    radial_on_lattice = interpolate_radial(propagation.rho, radial, rho_vox)

    intensity_z = propagation.mode_intensity(ell, z_index)
    # Helical OAM winding: ℓ·φ along fiber η
    helical = np.cos(ell * phi + 0.5 * eta)

    kick = kick_strength * intensity_z * radial_on_lattice * helical * helical_weight
    deposited_momentum = float(intensity_z * kick_strength * np.abs(kick).sum())
    return kick, deposited_momentum


def deposit_on_flywheels(
    lattice: TwistLattice,
    propagation: PropagationResult,
    *,
    ell: int,
    z_index: int,
    kick_strength: float,
    flywheel_sites: int,
) -> tuple[np.ndarray, float]:
    """Restrict VQC flux deposition to flywheel resonator neighborhoods."""
    kick, momentum = build_flux_kick(
        lattice,
        propagation,
        ell=ell,
        z_index=z_index,
        kick_strength=kick_strength,
    )
    mask = np.zeros_like(lattice.theta)
    for idx in lattice.flywheel_indices(flywheel_sites):
        local = np.zeros_like(mask)
        local[idx] = 1.0
        for ax in range(3):
            local = 0.25 * (
                np.roll(local, 1, ax) + np.roll(local, -1, ax) + 2 * local
            )
        mask += local
    mask /= max(mask.max(), 1e-12)
    return kick * mask, momentum

==> anc/oam_flux/space/oam_flux/oam_flux/helix_viz.py <==
"""Helix-within-helix + Hopf fiber 3D visualization (from VQC schematic)."""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.interpolate import interp1d


@dataclass
class HelixGeometry:
    x_outer: np.ndarray
    y_outer: np.ndarray
    z_outer: np.ndarray
    x_inner: np.ndarray
    y_inner: np.ndarray
    z_inner: np.ndarray
    x_hopf: np.ndarray
    y_hopf: np.ndarray
    z_hopf: np.ndarray
    x_knot: np.ndarray | None
    y_knot: np.ndarray | None
    z_knot: np.ndarray | None
    theta: np.ndarray
    l_outer: int
    l_inner: int
    active_ell: int


def _stevedore_knot(num_points: int, scale: float = 0.8) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    t = np.linspace(0, 2 * np.pi, num_points)
    x = scale * np.cos(t) * (2 + np.cos(2 * t)) / 2
    y = scale * np.sin(t) * (2 + np.cos(2 * t)) / 2
    z = scale * np.sin(3 * t) / 2
    x += scale * 0.5 * np.sin(4 * t)
    y += scale * 0.3 * np.cos(3 * t)
    return x, y, z


def hopf_fiber_curve(
    num_points: int = 600,
    *,
    turns: float = 3.0,
    radius: float = 0.55,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Hopf S³→S² fiber projected to 3D propagation coordinates."""
    t = np.linspace(0, turns * 2 * np.pi, num_points)
    # Standard Hopf parameterization on fiber
    eta = t
    phi = t * 0.5
    x = radius * np.cos(phi) * np.cos(eta * 0.35)
    y = radius * np.sin(phi) * np.cos(eta * 0.35)
    z = t / (2 * np.pi)
    return x, y, z


def hopf_tangent_at_t(
    t: float,
    *,
    radius: float = 0.55,
) -> np.ndarray:
    """Unit tangent to the Hopf fiber at parameter t."""
    phi = t * 0.5
    eta = t
    dx = (
        -radius * np.sin(phi) * np.cos(eta * 0.35) * 0.5
        - radius * np.cos(phi) * np.sin(eta * 0.35) * 0.35
    )
    dy = (
        radius * np.cos(phi) * np.cos(eta * 0.35) * 0.5
        - radius * np.sin(phi) * np.sin(eta * 0.35) * 0.35
    )
    dz = 1.0 / (2.0 * np.pi)
    vec = np.array([dx, dy, dz], dtype=float)
    norm = float(np.linalg.norm(vec))
    if norm < 1e-12:
        return np.array([0.0, 0.0, 1.0])
    return vec / norm


def hopf_tangent_at_lattice_site(
    index: tuple[int, int, int],
    *,
    nx: int,
    turns: float = 3.0,
) -> np.ndarray:
    """Hopf fiber tangent at a lattice flywheel voxel (maps site → fiber parameter)."""
    i, j, k = index
    denom = max(nx - 1, 1)
    t_frac = float(i + j + k) / (3.0 * denom)
    t = t_frac * turns * 2.0 * np.pi
    return hopf_tangent_at_t(t)


def build_helix_geometry(
    *,
    l_outer: int = 3,
    l_inner: int | None = None,
    active_ell: int = 3,
    num_points: int = 800,
    turns: int = 6,
    knot_mod: bool = True,
    scale: float = 0.8,
) -> HelixGeometry:
    """Dual counter-propagating OAM helices + Hopf fiber backbone."""
    l_inner = l_inner if l_inner is not None else abs(active_ell)
    l_outer = l_outer if l_outer != 0 else max(1, abs(active_ell))

    theta = np.linspace(0, turns * 2 * np.pi, num_points)
    period = 2 * np.pi

    x_outer = np.cos(l_outer * theta)
    y_outer = np.sin(l_outer * theta)
    z_outer = theta / (2 * np.pi)

    sign = -1 if active_ell < 0 else 1
    inner_l = sign * abs(l_inner)
    x_inner = 0.4 * np.cos(inner_l * theta)
    y_inner = 0.4 * np.sin(inner_l * theta)
    z_inner = z_outer.copy()

    x_k, y_k, z_k = _stevedore_knot(num_points, scale=scale)
    x_knot = y_knot = z_knot = None

    if knot_mod:
        knot_t = np.linspace(0, 2 * np.pi, num_points)
        knot_pos = np.column_stack([x_k, y_k, z_k])
        eps = 1e-9
        knot_t_ext = np.hstack([knot_t - period - eps, knot_t, knot_t + period + eps])
        knot_pos_ext = np.vstack([knot_pos, knot_pos, knot_pos])
        knot_interp = np.zeros((len(theta), 3))
        for dim in range(3):
            f = interp1d(
                knot_t_ext,
                knot_pos_ext[:, dim],
                kind="cubic",
                bounds_error=False,
                fill_value="extrapolate",
            )
            knot_interp[:, dim] = f(theta % period)
        mod_r = 0.14 * np.abs(knot_interp[:, 2])
        mod_phase = 0.01 * np.linspace(0, 1, num_points)
        x_inner += mod_r * np.cos(inner_l * theta + mod_phase)
        y_inner += mod_r * np.sin(inner_l * theta + mod_phase)
        z_inner += 0.07 * knot_interp[:, 2]
        x_knot, y_knot, z_knot = knot_interp[:, 0], knot_interp[:, 1], knot_interp[:, 2]

    x_hopf, y_hopf, z_hopf = hopf_fiber_curve(num_points, turns=float(turns))

    return HelixGeometry(
        x_outer=x_outer,
        y_outer=y_outer,
        z_outer=z_outer,
        x_inner=x_inner,
        y_inner=y_inner,
        z_inner=z_inner,
        x_hopf=x_hopf,
        y_hopf=y_hopf,
        z_hopf=z_hopf,
        x_knot=x_knot,
        y_knot=y_knot,
        z_knot=z_knot,
        theta=theta,
        l_outer=l_outer,
        l_inner=abs(l_inner),
        active_ell=active_ell,
    )


def render_helix_frame(
    geom: HelixGeometry,
    *,
    azim: float = 52.0,
    elev: float = 20.0,
    title: str | None = None,
):
    """Render single 3D matplotlib frame."""
    import matplotlib.pyplot as plt

    fig = plt.figure(figsize=(9, 7))
    ax = fig.add_subplot(111, projection="3d")
    ax.plot(geom.x_outer, geom.y_outer, geom.z_outer, color="#457b9d", lw=2.5,
            label=f"Outer ℓ=+{geom.l_outer}", alpha=0.95)
    inner_sign = "-" if geom.active_ell < 0 else "+"
    ax.plot(geom.x_inner, geom.y_inner, geom.z_inner, color="#e76f51", lw=2.5,
            label=f"Inner ℓ={inner_sign}{geom.l_inner}", alpha=0.92)
    ax.plot(geom.x_hopf, geom.y_hopf, geom.z_hopf, color="#2a9d8f", lw=2.0, ls="--",
            label="Hopf fiber", alpha=0.85)
    if geom.x_knot is not None:
        ax.plot(geom.x_knot[::8], geom.y_knot[::8], geom.z_knot[::8],
                color="#6a4c93", lw=1.5, ls=":", label="8₃ knot backbone", alpha=0.7)
    ax.set_xlabel("X")
    ax.set_ylabel("Y")
    ax.set_zlabel("Z (propagation)")
    ax.set_title(title or "Helix-within-helix + Hopf fiber")
    ax.view_init(elev=elev, azim=azim)
    ax.legend(fontsize=8, loc="upper right")
    ax.grid(alpha=0.25)
    fig.tight_layout()
    return fig


def helix_animation_frames(
    geom: HelixGeometry,
    *,
    n_frames: int = 36,
    elev: float = 20.0,
) -> list:
    """Generate rotated 3D frames for GIF export."""
    frames = []
    for i in range(n_frames):
        azim = 52.0 + (360.0 * i / n_frames)
        fig = render_helix_frame(geom, azim=azim, elev=elev)
        frames.append(fig)
    return frames


def figures_to_pil(figures: list, *, dpi: int = 100):
    """Rasterize matplotlib figures to RGB PIL images."""
    from io import BytesIO

    from PIL import Image

    images: list[Image.Image] = []
    for fig in figures:
        buf = BytesIO()
        fig.savefig(buf, format="png", dpi=dpi, bbox_inches="tight")
        import matplotlib.pyplot as plt

        plt.close(fig)
        buf.seek(0)
        images.append(Image.open(buf).convert("RGB"))
    return images


def frames_to_gif(images: list, path: str, *, duration_ms: int = 80) -> str:
    """Save PIL RGB frames as animated GIF via Pillow."""
    from PIL import Image

    if not images:
        raise ValueError("No frames to save")
    palette_frames = [im.convert("P", palette=Image.ADAPTIVE) for im in images]
    palette_frames[0].save(
        path,
        save_all=True,
        append_images=palette_frames[1:],
        duration=duration_ms,
        loop=0,
        optimize=False,
    )
    return path


def frames_to_mp4(images: list, path: str, *, fps: float = 11.0) -> str | None:
    """Encode PIL RGB frames to H.264 MP4 via ffmpeg (for gr.Video pause/play)."""
    import shutil
    import subprocess
    import tempfile
    from pathlib import Path

    if not images or shutil.which("ffmpeg") is None:
        return None

    out_path = Path(path)
    with tempfile.TemporaryDirectory(prefix="oam_helix_mp4_") as tmp:
        tmp_path = Path(tmp)
        for i, frame in enumerate(images):
            frame.save(tmp_path / f"frame_{i:03d}.png")
        cmd = [
            "ffmpeg",
            "-y",
            "-hide_banner",
            "-loglevel",
            "error",
            "-framerate",
            f"{fps:.3f}",
            "-i",
            str(tmp_path / "frame_%03d.png"),
            "-vf",
            "scale=trunc(iw/2)*2:trunc(ih/2)*2",
            "-c:v",
            "libx264",
            "-pix_fmt",
            "yuv420p",
            "-vsync",
            "cfr",
            "-movflags",
            "+faststart",
            str(out_path),
        ]
        subprocess.run(cmd, check=True)
    return str(out_path)

==> anc/oam_flux/space/oam_flux/oam_flux/lattice.py <==
"""Gauged Hopf lattice twist PDE — adapted from toe/scripts/pde_relaxation.py."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

DEFAULT_RECOVERY_TAU = 25.0


def tau_from_step_rate(rate: float) -> float:
    """Map legacy per-step linear rate to exponential time constant τ (in steps)."""
    r = float(np.clip(rate, 1e-6, 1.0 - 1e-6))
    return float(-1.0 / np.log(1.0 - r))


def recovery_step_alpha(
    *,
    tau: float,
    memory: float = 0.0,
    step_dt: float = 1.0,
) -> float:
    """
    Per-step fraction relaxing θ toward θ₀ via discrete exponential decay.

    θ ← θ₀ + (θ − θ₀)·exp(−Δt/τ)  ⟹  α = (1 − memory)·(1 − exp(−Δt/τ))
    """
    mem = float(np.clip(memory, 0.0, 1.0))
    tau_eff = max(float(tau), 1e-6)
    return (1.0 - mem) * (1.0 - np.exp(-float(step_dt) / tau_eff))


def helical_seed(nx: int, *, pitch: float = 0.35, amplitude: float = 1.2) -> np.ndarray:
    """Two-gyro helical IC retaining σ > 0 (mystery structured-IC class)."""
    coords = np.linspace(0, 2 * np.pi, nx, endpoint=False)
    x, y, z = np.meshgrid(coords, coords, coords, indexing="ij")
    return amplitude * (0.5 + 0.5 * np.sin(pitch * (x + 2 * y - z)))


@dataclass
class TwistLattice:
    nx: int = 24
    dt: float = 0.001
    D: float = 0.05
    kappa: float = 0.85
    delta_omega: float = 0.002
    theta_crit: float = 5.8
    theta: np.ndarray = field(init=False)
    theta_initial: np.ndarray = field(init=False)
    momentum_ledger: float = 0.0
    recovery_tau: float = DEFAULT_RECOVERY_TAU
    recovery_rate: float | None = None

    def __post_init__(self) -> None:
        self.theta = helical_seed(self.nx)
        self.theta_initial = self.theta.copy()
        if self.recovery_rate is not None:
            self.recovery_tau = tau_from_step_rate(self.recovery_rate)

    @property
    def mean_twist(self) -> float:
        return float(self.theta.mean())

    @property
    def twist_variance(self) -> float:
        return float(self.theta.var())

    def _laplacian(self) -> np.ndarray:
        t = self.theta
        return (
            np.roll(t, 1, 0) + np.roll(t, -1, 0)
            + np.roll(t, 1, 1) + np.roll(t, -1, 1)
            + np.roll(t, 1, 2) + np.roll(t, -1, 2)
            - 6 * t
        ) / (1.0 / self.nx) ** 2

    def _cot_term(self) -> np.ndarray:
        with np.errstate(divide="ignore", invalid="ignore"):
            grad_sq = (
                np.gradient(self.theta, axis=0) ** 2
                + np.gradient(self.theta, axis=1) ** 2
                + np.gradient(self.theta, axis=2) ** 2
            )
            return (self.D / 2.0) * np.cos(self.theta / 2.0) / np.sin(self.theta / 2.0) * grad_sq

    def apply_kick(self, kick: np.ndarray, *, photon_momentum: float) -> None:
        """Discrete momentum handoff: photon OAM flux → local twist increment."""
        self.theta = np.clip(self.theta + kick, 0.01, 2 * np.pi - 0.01)
        self.momentum_ledger -= photon_momentum

    def relax_step(
        self,
        *,
        external_torque: np.ndarray | None = None,
        pump_active: bool = True,
        recovery_memory: float = 0.0,
        recovery_tau: float | None = None,
    ) -> float:
        """Single PDE step: ∂θ/∂t = DΔθ + cot + Δω − κ⟨θ⟩ + burst + external."""
        lap = self._laplacian()
        cot = self._cot_term()
        gauge = -self.kappa * self.mean_twist
        burst = np.where(
            self.theta > self.theta_crit,
            -50.0 * (self.theta - self.theta_crit),
            0.0,
        )
        rhs = self.D * lap + cot + self.delta_omega + gauge + burst
        if external_torque is not None:
            rhs = rhs + external_torque
        self.theta = np.clip(self.theta + self.dt * rhs, 0.01, 2 * np.pi - 0.01)
        if not pump_active:
            tau = float(recovery_tau if recovery_tau is not None else self.recovery_tau)
            alpha = recovery_step_alpha(tau=tau, memory=recovery_memory)
            if alpha > 0.0:
                self.theta = np.clip(
                    self.theta + alpha * (self.theta_initial - self.theta),
                    0.01,
                    2 * np.pi - 0.01,
                )
        return self.mean_twist

    def twist_load_vs_initial(self) -> float:
        """Mean |θ − θ₀| — drops during lattice recovery."""
        return float(np.mean(np.abs(self.theta - self.theta_initial)))

    def flywheel_indices(self, n_sites: int) -> list[tuple[int, int, int]]:
        """Place resonators on lattice diagonal (flux-flywheel anchors)."""
        stride = max(1, self.nx // (n_sites + 1))
        return [(stride * (i + 1), stride * (i + 1), stride * (i + 1)) for i in range(n_sites)]

==> anc/oam_flux/space/oam_flux/oam_flux/momentum.py <==
"""Momentum and energy accounting: photon kinetic flux ↔ lattice ledger."""

from __future__ import annotations

import math

# SI constants; momentum display maps kg·m/s → ×10⁻²⁷ kg·m/s for optical λ.
H_PLANCK_J_S = 6.62607015e-34
HBAR_J_S = H_PLANCK_J_S / (2.0 * math.pi)
C_M_S = 299792458.0
HC_EV_NM = 1239.841984332893  # hc in eV·nm (E[eV] = HC_EV_NM / λ[nm])
MOMENTUM_DISPLAY_SCALE = 1e27
DEFAULT_CONSERVATION_TOLERANCE = 0.005  # 0.5 % of p₀
LAMBDA_NM_MIN = 400.0
LAMBDA_NM_MAX = 2000.0


def oam_kinetic_momentum(
    *,
    energy_scale: float,
    ell: int,
    lambda_nm: float,
    intensity: float = 1.0,
) -> float:
    """
    OAM photon momentum: p = (h/λ) · |ℓ| · I · E_scale.

    Equivalent to p = (2π ℏ |ℓ|)/λ for azimuthal mode index |ℓ| on the
    propagation wavevector.  λ is in nm; the return value is in display
    units of ×10⁻²⁷ kg·m/s (SI momentum × ``MOMENTUM_DISPLAY_SCALE``).
    """
    lambda_m = max(float(lambda_nm), 1.0) * 1e-9
    p_si = (
        H_PLANCK_J_S
        * abs(int(ell))
        * float(intensity)
        * float(energy_scale)
        / lambda_m
    )
    return p_si * MOMENTUM_DISPLAY_SCALE


def photon_energy_ev(*, lambda_nm: float, energy_scale: float = 1.0) -> float:
    """Photon energy E = hc/λ in eV (scaled by ``energy_scale``)."""
    lam = max(float(lambda_nm), 1.0)
    return HC_EV_NM / lam * float(energy_scale)


def photon_frequency_thz(*, lambda_nm: float) -> float:
    """Optical frequency f = c/λ in THz."""
    lambda_m = max(float(lambda_nm), 1.0) * 1e-9
    return C_M_S / lambda_m / 1e12


def energy_scale_from_ev(*, energy_ev: float, lambda_nm: float) -> float:
    """Packet energy scale relative to single-photon E = hc/λ at ``lambda_nm``."""
    ref = photon_energy_ev(lambda_nm=lambda_nm, energy_scale=1.0)
    return max(float(energy_ev), 1e-12) / ref


def lambda_nm_from_ev(*, energy_ev: float, energy_scale: float = 1.0) -> float:
    """Invert E = hc/λ for wavelength (nm) at fixed ``energy_scale``."""
    e = max(float(energy_ev), 1e-12) / max(float(energy_scale), 1e-12)
    return HC_EV_NM / e


def clip_lambda_nm(lambda_nm: float) -> float:
    return float(max(LAMBDA_NM_MIN, min(LAMBDA_NM_MAX, float(lambda_nm))))


def momentum_natural_units(
    *,
    energy_scale: float,
    ell: int,
    lambda_nm: float = 1550.0,
) -> float:
    """Dimensionless p / (ℏ k) = |ℓ| · energy_scale for this normalization."""
    _ = lambda_nm  # retained for API symmetry with oam_kinetic_momentum
    return abs(int(ell)) * float(energy_scale)


def effective_kick_strength(kick_strength: float, energy_scale: float) -> float:
    """User kick knob scaled by packet energy: κ_eff = κ · energy_scale."""
    return float(kick_strength) * max(float(energy_scale), 0.0)


def photon_state(
    *,
    ell: int,
    lambda_nm: float,
    energy_ev: float,
) -> dict[str, float]:
    """Derive coupled photon scalars from (ℓ, λ, E)."""
    scale = energy_scale_from_ev(energy_ev=energy_ev, lambda_nm=lambda_nm)
    p = oam_kinetic_momentum(energy_scale=scale, ell=ell, lambda_nm=lambda_nm)
    return {
        "ell": float(int(ell)),
        "lambda_nm": float(lambda_nm),
        "energy_ev": float(energy_ev),
        "energy_scale": scale,
        "momentum": p,
        "momentum_natural": momentum_natural_units(
            energy_scale=scale, ell=ell, lambda_nm=lambda_nm
        ),
        "frequency_thz": photon_frequency_thz(lambda_nm=lambda_nm),
    }


def is_momentum_conserved(
    residual: float,
    initial_total: float,
    *,
    tolerance_fraction: float = DEFAULT_CONSERVATION_TOLERANCE,
) -> bool:
    """True when |residual| is within ``tolerance_fraction`` of |p₀|."""
    ref = max(abs(initial_total), 1e-12)
    return abs(residual) <= tolerance_fraction * ref


def conservation_check(
    *,
    photon_p: float,
    ledger: float,
    initial_total: float,
    tolerance_fraction: float = DEFAULT_CONSERVATION_TOLERANCE,
) -> dict[str, float]:
    """
    Ledger convention: lattice_received = -ledger (ledger decreases when lattice gains).

    Closed system: photon_p + lattice_received ≈ initial_total.
    """
    lattice_received = -ledger
    total_now = photon_p + lattice_received
    residual = total_now - initial_total
    ref = max(abs(initial_total), 1e-12)
    return {
        "photon_p": photon_p,
        "lattice_received": lattice_received,
        "total_now": total_now,
        "initial_total": initial_total,
        "conservation_residual": residual,
        "conserved_pct": 100.0 * (1.0 - abs(residual) / ref),
        "conserved": is_momentum_conserved(
            residual, initial_total, tolerance_fraction=tolerance_fraction
        ),
    }

==> anc/oam_flux/space/oam_flux/oam_flux/photon.py <==
"""Helical OAM photon packets — bridge to vqc_sims_public photonics layer."""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np
from scipy.special import genlaguerre


@dataclass
class OAMPacket:
    """Propagating ℓ-mode twist packet with kinetic flux bookkeeping."""

    ell: int = 3
    lambda_nm: float = 1550.0
    w0: float = 1.0
    energy_scale: float = 1.0
    z: float = 0.0
    _momentum_p: float | None = None

    @property
    def momentum(self) -> float:
        """p = (h/λ) · |ℓ| · E_scale — OAM kinetic momentum (×10⁻²⁷ kg·m/s)."""
        if self._momentum_p is not None:
            return self._momentum_p
        from .momentum import oam_kinetic_momentum
        return oam_kinetic_momentum(
            energy_scale=self.energy_scale,
            ell=self.ell,
            lambda_nm=self.lambda_nm,
        )

    @property
    def energy_ev(self) -> float:
        """E = hc/λ in eV (scaled by packet ``energy_scale``)."""
        from .momentum import photon_energy_ev
        return photon_energy_ev(lambda_nm=self.lambda_nm, energy_scale=self.energy_scale)

    def transfer_momentum(self, requested: float) -> float:
        """Transfer up to `requested` momentum to lattice; return actual Δp."""
        actual = min(max(requested, 0.0), self.momentum)
        current = self.momentum
        if current > 1e-15:
            # Scale energy with momentum fraction for consistency
            self.energy_scale *= (current - actual) / current
        self._momentum_p = current - actual
        return actual

    @property
    def wavelength_um(self) -> float:
        return self.lambda_nm * 1e-3

    @property
    def helical_phase_gradient(self) -> float:
        """Azimuthal phase gradient ∝ ℓ — kinetic flux carrier."""
        return float(self.ell)

    def lg_radial(self, rho: np.ndarray) -> np.ndarray:
        """p=0 Laguerre–Gaussian radial profile (matches vqc photonics.py convention)."""
        L = abs(self.ell)
        norm = np.sqrt(2 / (np.pi * math.factorial(L))) / self.w0
        rw = rho / self.w0
        x = 2 * rw**2
        lag = genlaguerre(0, L)(x)
        radial = norm * (np.sqrt(2) ** L) * (rw**L) * np.exp(-rw**2) * lag
        integral = np.sum(radial**2 * rho * (rho[1] - rho[0] if len(rho) > 1 else 1.0))
        norm_factor = np.sqrt(integral) if integral > 1e-12 else 1.0
        return radial / norm_factor

    def propagate(self, dz: float) -> None:
        self.z += dz

    def phase_at(self, phi: np.ndarray, z: float | None = None) -> np.ndarray:
        """Helical twist phase: ℓ·φ + kz surrogate."""
        z_val = self.z if z is None else z
        k = 2 * np.pi / (self.lambda_nm * 1e-9)
        return self.ell * phi + 0.001 * k * z_val

    def flux_density(self, rho: np.ndarray, phi: np.ndarray) -> np.ndarray:
        """Intensity × phase-gradient proxy for Poynting-like kinetic flux."""
        radial = self.lg_radial(rho)
        phase = self.phase_at(phi)
        return (radial[:, None] ** 2) * np.abs(np.gradient(phase, axis=-1))

==> anc/oam_flux/space/oam_flux/oam_flux/pulse_envelope.py <==
"""Temporal pump envelopes for pulse-train coupling."""

from __future__ import annotations

import math

PULSE_SHAPES = ("square", "gaussian")
DEFAULT_PULSE_SHAPE = "square"
ENVELOPE_MIN = 1e-3


def normalize_pulse_shape(shape: str) -> str:
    key = str(shape).strip().lower()
    if key not in PULSE_SHAPES:
        raise ValueError(f"Unknown pulse shape {shape!r}; choose from {PULSE_SHAPES}")
    return key


def build_pump_envelope(shape: str, n_steps: int, *, sigma_fraction: float = 0.22) -> list[float]:
    """
    Build a per-pump-step intensity envelope (peak = 1).

    Square: flat top over the pump window.
    Gaussian: centered on the pump window with σ ≈ sigma_fraction · n_steps.
    """
    n = max(int(n_steps), 0)
    if n == 0:
        return []
    key = normalize_pulse_shape(shape)
    if key == "square":
        return [1.0] * n
    center = (n - 1) / 2.0
    sigma = max(n * float(sigma_fraction), 0.5)
    raw = [math.exp(-0.5 * ((i - center) / sigma) ** 2) for i in range(n)]
    peak = max(raw)
    return [v / peak for v in raw] if peak > 0.0 else [0.0] * n

==> anc/oam_flux/space/oam_flux/oam_flux/pulse_stats.py <==
"""Per-pulse and cumulative metrics from VQC pulse-train history."""

from __future__ import annotations


def compute_pulse_statistics(history: list[dict]) -> dict:
    """
    Summarize pulse-train dynamics from step history.

    Returns per-pulse η min / end-of-gap η, slip and lattice deposit per pulse,
    plus cumulative totals (phase slip, lattice momentum received).
    """
    if not history or "pulse_index" not in history[0]:
        last = history[-1] if history else {}
        return {
            "pulses": [],
            "cumulative": {
                "total_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
                "total_lattice_momentum": float(last.get("lattice_received", 0.0)),
                "total_injected": float(last.get("total_injected", last.get("initial_total", 0.0))),
                "mean_eta_pump_min": float(last.get("back_reaction_coupling", 1.0)),
            },
        }

    trackers: dict[int, dict] = {}
    for h in history:
        pid = int(h.get("pulse_index", 0))
        if pid not in trackers:
            trackers[pid] = {
                "eta_min": 1.0,
                "eta_pump_end": 1.0,
                "eta_gap_end": 1.0,
                "slip_start": float(h.get("cumulative_phase_slip", 0.0)),
                "lattice_start": float(h.get("lattice_received", 0.0)),
            }
        tr = trackers[pid]
        eta = float(h.get("back_reaction_coupling", 1.0))
        tr["eta_min"] = min(tr["eta_min"], eta)
        if h.get("pulse_phase_pump", 0) > 0.5:
            tr["eta_pump_end"] = eta
        if h.get("recovery_active", 0) > 0.5:
            tr["eta_gap_end"] = eta

    pulses: list[dict] = []
    for pid in sorted(trackers.keys()):
        tr = trackers[pid]
        rows = [h for h in history if int(h.get("pulse_index", 0)) == pid]
        last_h = rows[-1]
        slip_end = float(last_h.get("cumulative_phase_slip", 0.0))
        lattice_end = float(last_h.get("lattice_received", 0.0))
        pulses.append(
            {
                "pulse": pid + 1,
                "eta_min": tr["eta_min"],
                "eta_after_pump": tr["eta_pump_end"],
                "eta_after_gap": tr["eta_gap_end"],
                "slip": slip_end - tr["slip_start"],
                "lattice_deposited": lattice_end - tr["lattice_start"],
            }
        )

    last = history[-1]
    mean_eta = (
        sum(p["eta_min"] for p in pulses) / len(pulses) if pulses else 1.0
    )
    return {
        "pulses": pulses,
        "cumulative": {
            "total_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
            "total_lattice_momentum": float(last.get("lattice_received", 0.0)),
            "total_injected": float(last.get("total_injected", 0.0)),
            "mean_eta_pump_min": mean_eta,
        },
    }

==> anc/oam_flux/space/oam_flux/oam_flux/pulse_train.py <==
"""Multi-pulse photon train: pump → saturate → recover → repeat."""

from __future__ import annotations

from dataclasses import dataclass

from .lattice import DEFAULT_RECOVERY_TAU
from .pulse_envelope import DEFAULT_PULSE_SHAPE, build_pump_envelope, normalize_pulse_shape
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step


@dataclass
class PulseTrainConfig:
    n_pulses: int = 3
    pump_steps: int = 30
    gap_steps: int = 20
    recovery_memory: float = 0.0
    recovery_tau: float = DEFAULT_RECOVERY_TAU
    pulse_shape: str = DEFAULT_PULSE_SHAPE

    def __post_init__(self) -> None:
        self.pulse_shape = normalize_pulse_shape(self.pulse_shape)

    @property
    def total_steps(self) -> int:
        return int(self.n_pulses) * (int(self.pump_steps) + int(self.gap_steps))


def run_vqc_pulse_train(state: VQCCouplingState, cfg: PulseTrainConfig) -> int:
    """
    Run a pulse train on an initialized VQCCouplingState.

    Each pulse refills the photon reservoir, pumps for ``pump_steps``, then
    forces recovery for ``gap_steps`` before the next pulse.
    """
    step = 0
    state.pulses_fired = 0
    state.total_injected = 0.0
    state.pulse_train_mode = True
    state.recovery_memory = float(cfg.recovery_memory)
    state.recovery_tau = float(cfg.recovery_tau)
    state.lattice.recovery_tau = float(cfg.recovery_tau)
    state.pulse_shape = cfg.pulse_shape
    envelope = build_pump_envelope(cfg.pulse_shape, int(cfg.pump_steps))

    for pulse in range(int(cfg.n_pulses)):
        state.refill_reservoir()
        state.current_pulse = pulse
        state.pulse_phase = "pump"
        for i in range(int(cfg.pump_steps)):
            state.pump_envelope_factor = envelope[i] if i < len(envelope) else 0.0
            run_vqc_coupling_step(state, step)
            step += 1

        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        for _ in range(int(cfg.gap_steps)):
            run_vqc_coupling_step(state, step)
            step += 1

    state.pulse_phase = "done"
    state.pump_envelope_factor = 0.0
    return step

==> anc/oam_flux/space/oam_flux/oam_flux/vqc_coupling.py <==
"""VQC photonics ↔ lattice coupling with z-resolved flux deposition."""

from __future__ import annotations

from dataclasses import dataclass, field

from .flux_deposit import deposit_on_flywheels
from .lattice import TwistLattice
from .vqc_photonics import PhotonicsConfig, PropagationResult, propagate_multi_ell_vectorized


@dataclass
class VQCCouplingState:
    lattice: TwistLattice
    propagation: PropagationResult
    ell: int
    kick_strength: float = 0.08
    energy_scale: float = 1.0
    flywheel_sites: int = 4
    conserve_momentum: bool = True
    z_index: int = 0
    lambda_nm: float = 1550.0
    photon_reservoir: float = 0.0
    initial_total_momentum: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    pulses_fired: int = 0
    total_injected: float = 0.0
    current_pulse: int = 0
    pulse_phase: str = "single"
    pulse_train_mode: bool = False
    recovery_memory: float = 0.0
    recovery_tau: float = 25.0
    pulse_shape: str = "square"
    pump_envelope_factor: float = 1.0
    equivalence_mode: bool = False
    delivery_mode: str = "single"
    target_total_dose: float = 0.0
    history: list[dict[str, float]] = field(default_factory=list)

    def refill_reservoir(self) -> None:
        """Inject a fresh photon packet for the next pulse."""
        self.photon_reservoir = self.initial_total_momentum
        self.pulses_fired += 1
        self.total_injected += self.initial_total_momentum

    @classmethod
    def from_config(
        cls,
        lattice: TwistLattice,
        photonics_cfg: PhotonicsConfig,
        *,
        ell: int,
        coupling_cfg: dict,
    ) -> VQCCouplingState:
        propagation = propagate_multi_ell_vectorized(photonics_cfg)
        from .momentum import oam_kinetic_momentum

        lam = float(getattr(photonics_cfg, "lambda_nm", 1550.0))
        e_scale = float(coupling_cfg.get("energy_scale", 1.0))
        p0 = oam_kinetic_momentum(energy_scale=e_scale, ell=ell, lambda_nm=lam)
        return cls(
            lattice=lattice,
            propagation=propagation,
            ell=ell,
            kick_strength=float(coupling_cfg.get("kick_strength", 0.08)),
            energy_scale=e_scale,
            flywheel_sites=int(coupling_cfg.get("flywheel_sites", 4)),
            conserve_momentum=bool(coupling_cfg.get("conserve_momentum", True)),
            lambda_nm=lam,
            photon_reservoir=p0,
            initial_total_momentum=p0,
        )

    def record(self, step: int) -> None:
        from .momentum import conservation_check

        z_idx = min(self.z_index, self.propagation.n_z - 1)
        check = conservation_check(
            photon_p=self.photon_reservoir,
            ledger=self.lattice.momentum_ledger,
            initial_total=self.initial_total_momentum,
        )
        self.history.append(
            {
                "step": float(step),
                "z_index": float(z_idx),
                "z_km": float(self.propagation.z_steps[z_idx]),
                "mode_intensity": self.propagation.mode_intensity(self.ell, z_idx),
                "mean_twist": self.lattice.mean_twist,
                "twist_variance": self.lattice.twist_variance,
                "photon_momentum": check["photon_p"],
                "lattice_received": check["lattice_received"],
                "total_momentum": check["total_now"],
                "conservation_residual": check["conservation_residual"],
                "initial_total": self.initial_total_momentum,
                "momentum_ledger": self.lattice.momentum_ledger,
            }
        )


def run_vqc_coupling_step(state: VQCCouplingState, step: int) -> None:
    """Advance one step: deposit VQC flux at current z, relax lattice, step z."""
    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active
    from .momentum import effective_kick_strength

    z_idx = min(state.z_index, state.propagation.n_z - 1)
    if state.pulse_train_mode and state.pulse_phase == "pump":
        envelope = float(state.pump_envelope_factor)
    elif state.pulse_train_mode:
        envelope = 0.0
    else:
        envelope = 1.0
    pump_active = photon_pump_active(
        state.photon_reservoir, state.initial_total_momentum,
    )
    slip = 0.0

    if pump_active and envelope > 0.0:
        br_dep = lattice_back_reaction(state.lattice, ell=state.ell)
        k_eff = (
            effective_kick_strength(state.kick_strength, state.energy_scale)
            * br_dep["coupling_factor"]
            * envelope
        )
        kick, deposited = deposit_on_flywheels(
            state.lattice,
            state.propagation,
            ell=state.ell,
            z_index=z_idx,
            kick_strength=k_eff,
            flywheel_sites=state.flywheel_sites,
        )
        if state.conserve_momentum:
            delta_p = min(deposited, state.photon_reservoir)
            state.photon_reservoir = max(0.0, state.photon_reservoir - delta_p)
            state.lattice.apply_kick(kick, photon_momentum=delta_p)
            state.photon_reservoir, slip = apply_phase_slip(
                state.photon_reservoir,
                phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                state.lattice.momentum_ledger -= slip
                state.cumulative_phase_slip += slip
        else:
            import numpy as np
            state.lattice.theta = np.clip(state.lattice.theta + kick, 0.01, 2 * np.pi - 0.01)
    elif not pump_active:
        state.recovery_steps += 1

    in_pump_window = not state.pulse_train_mode or state.pulse_phase == "pump"
    state.lattice.relax_step(
        pump_active=pump_active and in_pump_window,
        recovery_memory=state.recovery_memory if not pump_active else 0.0,
        recovery_tau=state.recovery_tau,
    )
    br = lattice_back_reaction(state.lattice, ell=state.ell)
    state.record(step)
    state.history[-1].update(
        {
            "pump_active": 1.0 if pump_active else 0.0,
            "recovery_active": 0.0 if pump_active else 1.0,
            "twist_load_initial": state.lattice.twist_load_vs_initial(),
            "recovery_steps": float(state.recovery_steps),
            "back_reaction_coupling": br["coupling_factor"],
            "back_reaction_slip": slip if pump_active and state.conserve_momentum else 0.0,
            "back_reaction_ell_shift": br["effective_ell_shift"],
            "cumulative_phase_slip": state.cumulative_phase_slip,
            "pulse_index": float(state.current_pulse),
            "pulse_phase_pump": 1.0 if state.pulse_phase == "pump" else 0.0,
            "pulses_fired": float(state.pulses_fired),
            "total_injected": state.total_injected,
            "recovery_tau": state.recovery_tau,
            "pulse_shape": 1.0 if state.pulse_shape == "gaussian" else 0.0,
            "pump_envelope": envelope,
            "delivery_mode_cont": 1.0 if state.delivery_mode == "continuous" else 0.0,
        }
    )

    if state.z_index < state.propagation.n_z - 1:
        state.z_index += 1

==> anc/oam_flux/space/oam_flux/oam_flux/vqc_photonics.py <==
"""VQC vectorized OAM propagation — adapted from vqc_sims_public/src/photonics.py."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np
from scipy.special import factorial, genlaguerre


@dataclass
class PhotonicsConfig:
    l_max: int = 8
    w0: float = 1.0
    lambda_nm: float = 1550.0
    nr: int = 512
    z_start: float = 0.0
    z_end: float = 5.0
    n_z: int = 200
    turbulence: float = 0.0
    chirp: float = 0.0
    qec_suppression: int = 1  # exponent; 1 = no QEC attenuation in coupling demos


@dataclass
class PropagationResult:
    z_steps: np.ndarray
    ells: np.ndarray
    intensity: np.ndarray  # shape (n_z, n_modes)
    rho: np.ndarray
    radial_weights: np.ndarray  # shape (n_modes, nr)
    config: PhotonicsConfig = field(repr=False)

    @property
    def n_z(self) -> int:
        return int(self.z_steps.shape[0])

    @property
    def n_modes(self) -> int:
        return int(self.ells.shape[0])

    def ell_index(self, ell: int) -> int:
        matches = np.where(self.ells == ell)[0]
        if matches.size == 0:
            raise ValueError(f"ℓ={ell} not in propagated ladder {self.ells.tolist()}")
        return int(matches[0])

    def mode_intensity(self, ell: int, z_index: int) -> float:
        return float(self.intensity[z_index, self.ell_index(ell)])

    def radial_profile(self, ell: int) -> np.ndarray:
        return self.radial_weights[self.ell_index(ell)]


def kolmogorov_radial_phase_profile(nr: int = 2048, r0: float = 0.15) -> np.ndarray:
    """Kolmogorov phase screen (VQC photonics convention)."""
    r = np.linspace(0, 10, nr)
    phase_var = (r / r0) ** (5 / 3)
    phase = np.cumsum(np.random.normal(0, np.sqrt(np.gradient(phase_var)), nr))
    return phase - phase[0]


def lg_radial_weights(
    *,
    nr: int = 512,
    w0: float = 1.0,
    l_max: int = 8,
) -> tuple[np.ndarray, np.ndarray]:
    """LG p=0 radial weights for ℓ ∈ [-l_max, l_max] (SciPy path)."""
    rho_max = float(max(8.0, 3.0 * np.sqrt(2 * l_max + 1)))
    rho = np.linspace(0, rho_max, nr)
    dr = rho[1] - rho[0]
    weights = np.zeros((2 * l_max + 1, nr), dtype=np.float64)

    for idx, ell in enumerate(range(-l_max, l_max + 1)):
        L = abs(ell)
        norm = np.sqrt(2 / (np.pi * factorial(L))) / w0
        rw = rho / w0
        x = 2 * rw**2
        lag_poly = genlaguerre(0, L)(x)
        radial = norm * (np.sqrt(2) ** L) * (rw**L) * np.exp(-rw**2) * lag_poly
        radial = np.nan_to_num(radial, nan=0.0, posinf=0.0, neginf=0.0)
        integral = np.sum(radial**2 * rho * dr)
        norm_factor = np.sqrt(integral) if integral > 1e-100 else 1.0
        weights[idx] = radial / norm_factor

    return weights, rho


def propagate_multi_ell_vectorized(config: PhotonicsConfig | None = None) -> PropagationResult:
    """
    Vectorized multi-ℓ propagation (VQC photonics core).

    Returns intensity cube (z, ℓ) plus radial weights for lattice flux deposition.
    """
    cfg = config or PhotonicsConfig()
    z_steps = np.linspace(cfg.z_start, cfg.z_end, cfg.n_z)
    weights, rho = lg_radial_weights(nr=cfg.nr, w0=cfg.w0, l_max=cfg.l_max)
    dr = rho[1] - rho[0]

    phase_z = np.exp(1j * cfg.chirp * z_steps**2)[:, None, None]

    if cfg.turbulence > 0:
        screen = kolmogorov_radial_phase_profile(nr=len(rho))
        screen = np.interp(rho, np.linspace(0, 10, len(screen)), screen, left=0, right=0)
        turb_phase = np.exp(1j * cfg.turbulence * screen)[None, None, :]
    else:
        turb_phase = np.ones((1, 1, len(rho)), dtype=complex)

    field = weights[None, :, :] * (phase_z * turb_phase).conj()
    intensity = np.sum(np.abs(field) ** 2 * rho[None, None, :] * dr, axis=-1)
    intensity = np.clip(intensity, 0.0, 1.0)
    if cfg.qec_suppression != 1:
        intensity **= cfg.qec_suppression

    ells = np.arange(-cfg.l_max, cfg.l_max + 1)
    return PropagationResult(
        z_steps=z_steps,
        ells=ells,
        intensity=intensity,
        rho=rho,
        radial_weights=weights,
        config=cfg,
    )

==> anc/oam_flux/space/oam_flux/requirements.txt <==
numpy>=1.24.0,<3.0.0
scipy>=1.10.0
matplotlib>=3.7.0
pyyaml>=6.0
Pillow>=10.0.0
# Do not pin pydantic — gradio 6.19[mcp] requires pydantic>=2.11.10
audioop-lts>=0.2.1; python_version >= "3.13"


==> anc/oam_flux/src/oam_flux/__init__.py <==
"""OAM–flux coupling: photon helical packets on gauged Hopf lattice flywheels."""

from .constants import LatticeConstants, load_config
from .coupling import CouplingState, run_coupling_step
from .flux_deposit import build_flux_kick, deposit_on_flywheels, hopf_fiber_coords
from .lattice import TwistLattice, helical_seed
from .photon import OAMPacket
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .emergence import (
    EmergenceAnalogs,
    ell_sweep,
    emergence_report,
    kappa_sweep,
    run_vqc_emergence_trial,
)
from .eddington import run_eddington_probe
from .helix_viz import build_helix_geometry, render_helix_frame
from .vqc_photonics import PhotonicsConfig, PropagationResult, propagate_multi_ell_vectorized

__all__ = [
    "LatticeConstants",
    "load_config",
    "TwistLattice",
    "helical_seed",
    "OAMPacket",
    "CouplingState",
    "run_coupling_step",
    "PhotonicsConfig",
    "PropagationResult",
    "propagate_multi_ell_vectorized",
    "hopf_fiber_coords",
    "build_flux_kick",
    "deposit_on_flywheels",
    "VQCCouplingState",
    "run_vqc_coupling_step",
    "EmergenceAnalogs",
    "run_vqc_emergence_trial",
    "kappa_sweep",
    "ell_sweep",
    "emergence_report",
    "build_helix_geometry",
    "render_helix_frame",
    "run_eddington_probe",
]

__version__ = "0.5.0"

==> anc/oam_flux/src/oam_flux/back_reaction.py <==
"""Lattice → photon back-reaction from accumulated twist."""

from __future__ import annotations

import numpy as np

from .lattice import TwistLattice

DEFAULT_BACK_REACTION_STRENGTH = 0.35
MIN_COUPLING_FACTOR = 0.15
PUMP_OFF_FRACTION = 0.01


def photon_pump_active(
    reservoir: float,
    initial: float,
    *,
    fraction: float = PUMP_OFF_FRACTION,
) -> bool:
    """True while photon reservoir exceeds ``fraction`` of initial momentum."""
    ref = max(abs(float(initial)), 1e-12)
    return float(reservoir) > ref * float(fraction)


def lattice_back_reaction(
    lattice: TwistLattice,
    *,
    ell: int,
    strength: float = DEFAULT_BACK_REACTION_STRENGTH,
) -> dict[str, float]:
    """
    Back-reaction of gauged lattice twist on the propagating photon.

    High ⟨θ⟩ and twist variance reduce coupling efficiency (κ_eff multiplier)
    and bleed momentum via phase slip into the lattice ledger.
    """
    ref = max(float(lattice.theta_crit), 0.01)
    theta_norm = float(lattice.mean_twist) / ref
    var_norm = float(np.sqrt(lattice.twist_variance)) / ref
    load = 0.6 * min(theta_norm, 2.0) + 0.4 * min(var_norm, 2.0)
    coupling_factor = max(MIN_COUPLING_FACTOR, 1.0 - float(strength) * load)
    phase_slip_fraction = float(strength) * 0.12 * load
    ell_shift = (
        -float(np.sign(ell)) * float(strength) * 0.05 * load if int(ell) != 0 else 0.0
    )
    return {
        "coupling_factor": coupling_factor,
        "phase_slip_fraction": phase_slip_fraction,
        "effective_ell_shift": ell_shift,
        "twist_load": load,
    }


def apply_phase_slip(
    reservoir: float,
    *,
    phase_slip_fraction: float,
) -> tuple[float, float]:
    """Return (remaining reservoir, momentum slipped to lattice)."""
    slip = max(0.0, float(reservoir) * max(float(phase_slip_fraction), 0.0))
    return max(0.0, float(reservoir) - slip), slip

==> anc/oam_flux/src/oam_flux/constants.py <==
"""Shared invariants bridging toe, mystery, and vqc_sims_public."""

from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
from typing import Any

import yaml

W_G_EXACT = 350.0 / 3.141592653589793
PHI = (1.0 + 5.0**0.5) / 2.0
RESIDUAL_R = PHI**2 + 2.718281828459045**2 - 3.141592653589793**2


@dataclass(frozen=True)
class LatticeConstants:
    W_g: float = W_G_EXACT
    kappa_doc: float = 0.85
    kappa_sim: float = 0.89
    braiding_phase: float = 0.814
    golden_angle_deg: float = 137.50776405003785

    @property
    def kappa_star(self) -> float:
        """Exact κ that nulls B(κ) = π²(e/π − κ) against residual R."""
        import math
        return math.e / math.pi - RESIDUAL_R / math.pi**2

    @property
    def holonomy_gap(self) -> float:
        import math
        return math.e / math.pi - self.kappa_doc


def load_config(path: str | Path | None = None) -> dict[str, Any]:
    cfg_path = Path(path) if path else Path(__file__).resolve().parents[2] / "configs" / "default.yaml"
    with cfg_path.open() as f:
        return yaml.safe_load(f) or {}

==> anc/oam_flux/src/oam_flux/coupling.py <==
"""OAM photon ↔ flux-flywheel coupling with momentum ledger."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

from .lattice import TwistLattice
from .photon import OAMPacket


@dataclass
class CouplingState:
    lattice: TwistLattice
    photon: OAMPacket
    kick_strength: float = 0.08
    flywheel_sites: int = 4
    conserve_momentum: bool = True
    initial_total_momentum: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    history: list[dict[str, float]] = field(default_factory=list)

    def __post_init__(self) -> None:
        if self.initial_total_momentum == 0.0:
            self.initial_total_momentum = self.photon.momentum

    def encounter_mask(self) -> np.ndarray:
        """Gaussian envelope centered on flywheel sites."""
        mask = np.zeros_like(self.lattice.theta)
        for idx in self.lattice.flywheel_indices(self.flywheel_sites):
            local = np.zeros_like(mask)
            local[idx] = 1.0
            # diffuse kick over 3³ neighborhood
            for ax in range(3):
                local = 0.25 * (
                    np.roll(local, 1, ax) + np.roll(local, -1, ax) + 2 * local
                )
            mask += local
        return mask / max(mask.max(), 1e-12)

    def photon_kick(self) -> np.ndarray:
        """Map OAM flux to discrete twist impulse on resonator sites."""
        mask = self.encounter_mask()
        flux = self.photon.momentum * self.photon.helical_phase_gradient
        return self.kick_strength * flux * mask

    def record(self, step: int) -> None:
        from .momentum import conservation_check

        p0 = self.initial_total_momentum
        check = conservation_check(
            photon_p=self.photon.momentum,
            ledger=self.lattice.momentum_ledger,
            initial_total=p0,
        )
        self.history.append(
            {
                "step": float(step),
                "initial_total": p0,
                "mean_twist": self.lattice.mean_twist,
                "twist_variance": self.lattice.twist_variance,
                "photon_z": self.photon.z,
                "photon_momentum": check["photon_p"],
                "lattice_received": check["lattice_received"],
                "total_momentum": check["total_now"],
                "conservation_residual": check["conservation_residual"],
                "momentum_ledger": self.lattice.momentum_ledger,
            }
        )


def run_coupling_step(state: CouplingState, step: int, *, dz: float = 0.025) -> None:
    """One coupled timestep: photon propagates, kicks flywheels, lattice relaxes."""
    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active

    pump_active = photon_pump_active(
        state.photon.momentum, state.initial_total_momentum,
    )
    slip = 0.0

    if pump_active:
        br_dep = lattice_back_reaction(state.lattice, ell=state.photon.ell)
        k_coupled = state.kick_strength * br_dep["coupling_factor"]
        kick = state.photon_kick() * br_dep["coupling_factor"]
        p_before = state.photon.momentum
        if state.conserve_momentum:
            delta_p = state.photon.transfer_momentum(p_before * k_coupled)
            state.lattice.apply_kick(kick, photon_momentum=delta_p)
            _, slip = apply_phase_slip(
                state.photon.momentum, phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                actual_slip = state.photon.transfer_momentum(slip)
                state.lattice.momentum_ledger -= actual_slip
                state.cumulative_phase_slip += actual_slip
        else:
            state.lattice.theta = np.clip(state.lattice.theta + kick, 0.01, 2 * np.pi - 0.01)
    else:
        state.recovery_steps += 1

    state.photon.propagate(dz)
    state.lattice.relax_step(pump_active=pump_active)
    br = lattice_back_reaction(state.lattice, ell=state.photon.ell)
    state.record(step)
    state.history[-1].update(
        {
            "pump_active": 1.0 if pump_active else 0.0,
            "recovery_active": 0.0 if pump_active else 1.0,
            "twist_load_initial": state.lattice.twist_load_vs_initial(),
            "recovery_steps": float(state.recovery_steps),
            "back_reaction_coupling": br["coupling_factor"],
            "back_reaction_slip": slip if pump_active else 0.0,
            "back_reaction_ell_shift": br["effective_ell_shift"],
            "cumulative_phase_slip": state.cumulative_phase_slip,
        }
    )

==> anc/oam_flux/src/oam_flux/dose_equivalence.py <==
"""Match continuous vs pulsed delivery at equal total injected momentum."""

from __future__ import annotations

from dataclasses import dataclass

from .back_reaction import photon_pump_active
from .pulse_train import PulseTrainConfig, run_vqc_pulse_train
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step


@dataclass
class DoseEquivalenceConfig:
    """Target dose and horizon for continuous ↔ pulsed comparison."""

    n_pulses: int
    p0: float
    max_steps: int

    @property
    def target_dose(self) -> float:
        return float(self.n_pulses) * float(self.p0)


def _maybe_refill_continuous(state: VQCCouplingState, target_dose: float) -> None:
    """Refill when depleted if the target dose has not yet been delivered."""
    if (
        state.total_injected < target_dose
        and not photon_pump_active(state.photon_reservoir, state.initial_total_momentum)
    ):
        state.refill_reservoir()


def run_continuous_dose_matched(
    state: VQCCouplingState,
    cfg: DoseEquivalenceConfig,
    pcfg: PulseTrainConfig,
) -> int:
    """
    Deliver ``n_pulses × p₀`` on the same pump/gap schedule as the pulsed path.

    During each pump window the reservoir refills immediately when depleted
    (back-to-back packets). Gap windows use the same ``recovery_memory`` and
    ``recovery_tau`` as the pulsed train so both paths see equivalent lattice
    recovery physics.
    """
    step = 0
    state.pulses_fired = 0
    state.total_injected = 0.0
    state.pulse_train_mode = True
    state.equivalence_mode = True
    state.delivery_mode = "continuous"
    state.target_total_dose = cfg.target_dose
    state.recovery_memory = float(pcfg.recovery_memory)
    state.recovery_tau = float(pcfg.recovery_tau)
    state.lattice.recovery_tau = float(pcfg.recovery_tau)
    state.pulse_shape = "square"
    state.pump_envelope_factor = 1.0

    if state.total_injected < cfg.target_dose:
        state.refill_reservoir()

    for pulse in range(int(pcfg.n_pulses)):
        state.current_pulse = pulse
        state.pulse_phase = "pump"
        for _ in range(int(pcfg.pump_steps)):
            state.pump_envelope_factor = 1.0
            run_vqc_coupling_step(state, step)
            _maybe_refill_continuous(state, cfg.target_dose)
            step += 1

        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        for _ in range(int(pcfg.gap_steps)):
            run_vqc_coupling_step(state, step)
            step += 1

    while step < int(cfg.max_steps):
        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        run_vqc_coupling_step(state, step)
        step += 1

    state.pulse_phase = "done"
    state.pump_envelope_factor = 0.0
    return step


def run_pulsed_dose_matched(
    state: VQCCouplingState,
    pcfg: PulseTrainConfig,
) -> int:
    """Run a pulse train and tag state for equivalence comparison."""
    state.equivalence_mode = True
    state.delivery_mode = "pulsed"
    state.target_total_dose = float(pcfg.n_pulses) * state.initial_total_momentum
    return run_vqc_pulse_train(state, pcfg)


def extract_delivery_metrics(state: VQCCouplingState) -> dict[str, float]:
    """Final observables for equivalence comparison."""
    last = state.history[-1] if state.history else {}
    return {
        "delivery_mode": state.delivery_mode,
        "total_injected": float(state.total_injected),
        "target_dose": float(getattr(state, "target_total_dose", state.total_injected)),
        "pulses_fired": float(state.pulses_fired),
        "lattice_received": float(last.get("lattice_received", 0.0)),
        "cumulative_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
        "eta_final": float(last.get("back_reaction_coupling", 1.0)),
        "mean_twist_final": float(state.lattice.mean_twist),
        "twist_load": float(state.lattice.twist_load_vs_initial()),
        "recovery_steps": float(last.get("recovery_steps", 0.0)),
        "sim_steps": float(len(state.history)),
        "photon_final": float(last.get("photon_momentum", 0.0)),
    }


def compare_delivery_metrics(
    continuous: dict[str, float],
    pulsed: dict[str, float],
) -> dict[str, float]:
    """Δ(pulsed − continuous) for key observables."""
    keys = (
        "lattice_received",
        "cumulative_phase_slip",
        "eta_final",
        "mean_twist_final",
        "twist_load",
        "recovery_steps",
    )
    return {k: float(pulsed.get(k, 0.0)) - float(continuous.get(k, 0.0)) for k in keys}

==> anc/oam_flux/src/oam_flux/eddington.py <==
"""Mini-Eddington limit: flywheel cluster binding vs accumulated lattice momentum."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

from .lattice import TwistLattice
from .momentum import effective_kick_strength, energy_scale_from_ev, oam_kinetic_momentum
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .vqc_photonics import PhotonicsConfig


@dataclass
class FlywheelSite:
    index: tuple[int, int, int]
    momentum_received: float = 0.0
    outward_flux: float = 0.0
    outward_flux_vec: np.ndarray = field(default_factory=lambda: np.zeros(3))
    local_twist: float = 0.0
    binding: float = 0.0
    unstable: bool = False


@dataclass
class EddingtonResult:
    kappa: float
    ell: int
    n_sites: int
    energy_scale: float = 1.0
    kick_strength: float = 0.08
    effective_kick: float = 0.08
    sites: list[FlywheelSite] = field(default_factory=list)
    history: list[dict[str, float]] = field(default_factory=list)
    limit_exceeded: bool = False
    total_outward_flux: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    wind_vector: np.ndarray = field(default_factory=lambda: np.zeros(3))

    def to_dict(self) -> dict:
        unstable = sum(1 for s in self.sites if s.unstable)
        w = self.wind_vector
        wind_mag = float(np.linalg.norm(w))
        return {
            "kappa": self.kappa,
            "ell": float(self.ell),
            "n_sites": float(self.n_sites),
            "limit_exceeded": self.limit_exceeded,
            "unstable_sites": float(unstable),
            "total_outward_flux": self.total_outward_flux,
            "energy_scale": self.energy_scale,
            "effective_kick": self.effective_kick,
            "wind_x": float(w[0]),
            "wind_y": float(w[1]),
            "wind_z": float(w[2]),
            "wind_magnitude": wind_mag,
            "max_binding": max((s.binding for s in self.sites), default=0.0),
            "max_momentum": max((s.momentum_received for s in self.sites), default=0.0),
        }


def _hopf_wind_torque(
    lattice: TwistLattice,
    index: tuple[int, int, int],
    tangent: np.ndarray,
    strength: float,
) -> np.ndarray:
    """Spread excess momentum as twist perturbation along the local Hopf fiber."""
    i, j, k = index
    nx = lattice.nx
    torque = np.zeros_like(lattice.theta)
    di, dj, dk = tangent
    for hop in range(1, 4):
        ii = int(np.clip(i + hop * di * 2.0, 0, nx - 1))
        jj = int(np.clip(j + hop * dj * 2.0, 0, nx - 1))
        kk = int(np.clip(k + hop * dk * 2.0, 0, nx - 1))
        torque[ii, jj, kk] -= 0.04 * strength / hop
    torque[i, j, k] += 0.08 * strength * float(dk)
    return torque


def binding_at_site(local_twist: float, kappa: float, *, theta_crit: float = 5.8) -> float:
    """
    Flywheel binding capacity ∝ κ × local twist (gauge-restoring torque scale).

    Eddington analog: outward flux when deposited momentum exceeds binding.
    """
    return float(kappa) * max(abs(local_twist), 0.01) * (theta_crit / 5.8)


def run_eddington_probe(
    *,
    kappa: float = 0.85,
    ell: int = 3,
    lambda_nm: float = 1550.0,
    n_flywheels: int = 6,
    n_steps: int = 80,
    kick_strength: float = 0.08,
    energy_scale: float = 1.0,
    energy_ev: float | None = None,
    l_max: int = 6,
    nx: int = 20,
) -> EddingtonResult:
    """Pump VQC flux into flywheel cluster; detect Eddington-style outward flux."""
    from .helix_viz import hopf_tangent_at_lattice_site

    if energy_ev is not None:
        energy_scale = energy_scale_from_ev(energy_ev=float(energy_ev), lambda_nm=lambda_nm)
    k_eff = effective_kick_strength(kick_strength, energy_scale)

    lattice = TwistLattice(nx=nx, kappa=kappa)
    photonics = PhotonicsConfig(l_max=l_max, n_z=n_steps, nr=256, lambda_nm=lambda_nm)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=ell,
        coupling_cfg={
            "kick_strength": kick_strength,
            "flywheel_sites": n_flywheels,
            "conserve_momentum": True,
            "energy_scale": energy_scale,
        },
    )

    indices = lattice.flywheel_indices(n_flywheels)
    sites = [FlywheelSite(index=idx) for idx in indices]
    result = EddingtonResult(
        kappa=kappa,
        ell=ell,
        n_sites=n_flywheels,
        energy_scale=energy_scale,
        kick_strength=kick_strength,
        effective_kick=k_eff,
        sites=sites,
    )

    steps = min(n_steps, state.propagation.n_z)

    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active

    for step in range(steps):
        z_idx = min(state.z_index, state.propagation.n_z - 1)
        from .flux_deposit import deposit_on_flywheels

        pump_active = photon_pump_active(
            state.photon_reservoir, state.initial_total_momentum,
        )
        slip = 0.0
        delta_p = 0.0
        import numpy as np
        kick = np.zeros_like(lattice.theta)

        if pump_active:
            br_dep = lattice_back_reaction(lattice, ell=ell)
            k_step = k_eff * br_dep["coupling_factor"]
            kick, deposited = deposit_on_flywheels(
                lattice,
                state.propagation,
                ell=ell,
                z_index=z_idx,
                kick_strength=k_step,
                flywheel_sites=n_flywheels,
            )
            delta_p = min(deposited, state.photon_reservoir)
            state.photon_reservoir = max(0.0, state.photon_reservoir - delta_p)
            lattice.apply_kick(kick, photon_momentum=delta_p)
            state.photon_reservoir, slip = apply_phase_slip(
                state.photon_reservoir,
                phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                lattice.momentum_ledger -= slip
                result.cumulative_phase_slip += slip
        else:
            result.recovery_steps += 1

        lattice.relax_step(pump_active=pump_active)
        br = lattice_back_reaction(lattice, ell=ell)

        step_outward = 0.0
        step_wind = np.zeros(3)
        wind_torque = np.zeros_like(lattice.theta)
        for site in sites:
            i, j, k = site.index
            site.local_twist = float(lattice.theta[i, j, k])
            site.binding = binding_at_site(site.local_twist, kappa)
            # Attribute deposited momentum share per site from local kick magnitude
            local_kick = abs(float(kick[i, j, k]))
            kick_sum = max(float(np.abs(kick).sum()), 1e-12)
            site.momentum_received += delta_p * (local_kick / kick_sum)
            excess = max(0.0, site.momentum_received - site.binding)
            new_outward = excess - site.outward_flux
            if new_outward > 0:
                tangent = hopf_tangent_at_lattice_site(site.index, nx=nx)
                site.outward_flux = excess
                site.outward_flux_vec += tangent * new_outward
                step_wind += tangent * new_outward
                site.unstable = True
                step_outward += new_outward
                wind_torque += _hopf_wind_torque(lattice, site.index, tangent, new_outward)
                # Shed twist locally; directional wind spreads along Hopf fiber
                lattice.theta[i, j, k] = max(
                    0.01,
                    site.local_twist - 0.15 * new_outward / max(site.binding, 0.01),
                )

        if float(np.abs(wind_torque).max()) > 0:
            lattice.theta = np.clip(lattice.theta + 0.12 * wind_torque, 0.01, 2 * np.pi - 0.01)

        result.total_outward_flux += step_outward
        result.wind_vector += step_wind
        w = result.wind_vector
        result.history.append(
            {
                "step": float(step),
                "photon_p": state.photon_reservoir,
                "lattice_received": -lattice.momentum_ledger,
                "outward_flux": step_outward,
                "cumulative_outward": result.total_outward_flux,
                "wind_x": float(w[0]),
                "wind_y": float(w[1]),
                "wind_z": float(w[2]),
                "unstable_count": float(sum(1 for s in sites if s.unstable)),
                "pump_active": 1.0 if pump_active else 0.0,
                "recovery_active": 0.0 if pump_active else 1.0,
                "back_reaction_coupling": br["coupling_factor"],
                "back_reaction_slip": slip,
                "recovery_steps": float(result.recovery_steps),
            }
        )

        if state.z_index < state.propagation.n_z - 1:
            state.z_index += 1

    result.limit_exceeded = any(s.unstable for s in sites)
    return result

==> anc/oam_flux/src/oam_flux/emergence.py <==
"""Mystery-style emergence probes under VQC OAM–flux coupling."""

from __future__ import annotations

import math
from dataclasses import dataclass, field

import numpy as np

from .constants import PHI, RESIDUAL_R, LatticeConstants, load_config
from .lattice import TwistLattice
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from .vqc_photonics import PhotonicsConfig


E = math.e
PI = math.pi
E_INV2 = math.exp(-2.0)
GOLDEN_ANGLE_DEG = 360.0 * (1.0 - 1.0 / PHI)
GOLDEN_FRACTION = GOLDEN_ANGLE_DEG / 1000.0


@dataclass(frozen=True)
class EmergenceAnalogs:
    """Mystery-compatible dynamical analog targets."""

    residual_r: float = RESIDUAL_R
    e_inv2: float = E_INV2
    golden_fraction: float = GOLDEN_FRACTION
    kappa_doc: float = 0.85
    kappa_sim: float = 0.89

    @property
    def kappa_star(self) -> float:
        return E / PI - RESIDUAL_R / PI**2

    def as_dict(self) -> dict[str, float]:
        return {
            "R": self.residual_r,
            "e_inv2": self.e_inv2,
            "golden_angle": self.golden_fraction,
            "kappa_star": self.kappa_star,
            "kappa_doc": self.kappa_doc,
            "kappa_sim": self.kappa_sim,
        }


@dataclass
class TrialResult:
    kappa: float
    ell: int
    n_steps: int
    lambda_t: float
    initial_mean_twist: float
    final_mean_twist: float
    initial_variance: float
    final_variance: float
    mean_survival: float
    fluctuation_survival: float
    bound_b_kappa: float
    holonomy_gap: float

    def to_dict(self) -> dict[str, float]:
        return {
            "kappa": self.kappa,
            "ell": float(self.ell),
            "n_steps": float(self.n_steps),
            "lambda_t": self.lambda_t,
            "initial_mean_twist": self.initial_mean_twist,
            "final_mean_twist": self.final_mean_twist,
            "mean_survival": self.mean_survival,
            "fluctuation_survival": self.fluctuation_survival,
            "bound_B_kappa": self.bound_b_kappa,
            "holonomy_gap": self.holonomy_gap,
        }


def bound_b(kappa: float) -> float:
    """Skyrme holonomy-gap scaling B(κ) = π²(e/π − κ)."""
    return PI**2 * (E / PI - kappa)


def lambda_t_steps(kappa: float, dt: float, lambda_t: float = 2.0) -> int:
    """Steps for λt = lambda_t given mean-field rate λ ≈ κ."""
    return max(1, int(round(lambda_t / (kappa * dt))))


def delta_pct(measured: float, target: float) -> float:
    if abs(target) < 1e-15:
        return float("inf") if abs(measured) > 1e-15 else 0.0
    return 100.0 * abs(measured - target) / abs(target)


def best_analog_match(
    measured: float,
    analogs: EmergenceAnalogs | None = None,
    *,
    keys: tuple[str, ...] = ("R", "e_inv2", "golden_angle"),
) -> dict[str, float | str]:
    """Find closest mystery analog to a measured scalar."""
    a = analogs or EmergenceAnalogs()
    targets = a.as_dict()
    best_name = keys[0]
    best_val = targets[best_name]
    best_delta = delta_pct(measured, best_val)
    for name in keys:
        val = targets[name]
        d = delta_pct(measured, val)
        if d < best_delta:
            best_name, best_val, best_delta = name, val, d
    return {
        "best_analog": best_name,
        "best_match": best_val,
        "measured": measured,
        "delta_pct": best_delta,
    }


def golden_quantized_ells(l_max: int) -> list[int]:
    """
    ℓ values whose azimuthal phase increment best aligns with golden-angle packing.

    Phase ladder: Δφ_ℓ = |ℓ| · (2π / (2·l_max + 1)).
    Score by distance to multiples of golden_angle_rad.
    """
    golden_rad = math.radians(GOLDEN_ANGLE_DEG)
    n_modes = 2 * l_max + 1
    scored: list[tuple[float, int]] = []
    for ell in range(-l_max, l_max + 1):
        if ell == 0:
            continue
        phase_inc = abs(ell) * (2 * PI / n_modes)
        # nearest multiple of golden angle
        k = round(phase_inc / golden_rad)
        k = max(k, 1)
        dist = abs(phase_inc - k * golden_rad)
        scored.append((dist, ell))
    scored.sort()
    # top quarter of modes by golden alignment
    n_pick = max(1, len(scored) // 4)
    return sorted({ell for _, ell in scored[:n_pick]})


def run_vqc_emergence_trial(
    *,
    kappa: float,
    ell: int,
    lambda_t: float = 2.0,
    dt: float = 0.001,
    nx: int = 20,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
    pump_fraction: float = 0.5,
) -> TrialResult:
    """
    Two-phase trial aligned with mystery λt=2 convention:

    1. VQC pump phase — deposit OAM flux on flywheels
    2. Pure relaxation — PDE only, no photon injection (survival measured here)
    """
    ph = photonics or PhotonicsConfig(l_max=6, n_z=100, nr=256)
    cpl = coupling_cfg or {"kick_strength": 0.06, "flywheel_sites": 4, "conserve_momentum": True}

    lattice = TwistLattice(nx=nx, dt=dt, kappa=kappa)
    initial_mean = lattice.mean_twist
    initial_var = lattice.twist_variance

    state = VQCCouplingState.from_config(lattice, ph, ell=ell, coupling_cfg=cpl)
    total_steps = lambda_t_steps(kappa, dt, lambda_t)
    pump_steps = min(
        max(1, int(round(total_steps * pump_fraction))),
        state.propagation.n_z,
    )
    relax_steps = max(0, total_steps - pump_steps)

    for step in range(pump_steps):
        run_vqc_coupling_step(state, step)

    post_pump_mean = state.lattice.mean_twist
    post_pump_var = state.lattice.twist_variance

    for _ in range(relax_steps):
        state.lattice.relax_step()

    final_mean = state.lattice.mean_twist
    final_var = state.lattice.twist_variance

    # Survival = retained fraction after relaxation (mystery convention)
    ref_mean = post_pump_mean if post_pump_mean > 1e-12 else initial_mean
    ref_var = post_pump_var if post_pump_var > 1e-12 else initial_var
    mean_survival = final_mean / ref_mean if ref_mean > 1e-12 else final_mean
    fluctuation_survival = final_var / ref_var if ref_var > 1e-12 else final_var

    return TrialResult(
        kappa=kappa,
        ell=ell,
        n_steps=total_steps,
        lambda_t=lambda_t,
        initial_mean_twist=initial_mean,
        final_mean_twist=final_mean,
        initial_variance=initial_var,
        final_variance=final_var,
        mean_survival=mean_survival,
        fluctuation_survival=fluctuation_survival,
        bound_b_kappa=bound_b(kappa),
        holonomy_gap=E / PI - kappa,
    )


@dataclass
class KappaSweepResult:
    rows: list[TrialResult] = field(default_factory=list)
    analogs: EmergenceAnalogs = field(default_factory=EmergenceAnalogs)

    def best_kappa_for_analog(self, metric: str = "mean_survival", analog: str = "R") -> dict:
        targets = self.analogs.as_dict()
        target = targets[analog]
        best = min(self.rows, key=lambda r: abs(getattr(r, metric) - target))
        return {
            "kappa": best.kappa,
            "metric": metric,
            "measured": getattr(best, metric),
            "analog": analog,
            "target": target,
            "delta_pct": delta_pct(getattr(best, metric), target),
        }


def kappa_sweep(
    *,
    kappa_min: float = 0.80,
    kappa_max: float = 0.90,
    n_points: int = 21,
    ell: int = 3,
    lambda_t: float = 2.0,
    pump_fraction: float = 0.5,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
) -> KappaSweepResult:
    """Sweep κ under VQC pumping at fixed λt=2."""
    kappas = np.linspace(kappa_min, kappa_max, n_points)
    result = KappaSweepResult()
    for kappa in kappas:
        result.rows.append(
            run_vqc_emergence_trial(
                kappa=float(kappa),
                ell=ell,
                lambda_t=lambda_t,
                pump_fraction=pump_fraction,
                photonics=photonics,
                coupling_cfg=coupling_cfg,
            )
        )
    return result


@dataclass
class EllSweepResult:
    rows: list[TrialResult] = field(default_factory=list)
    golden_ells: list[int] = field(default_factory=list)
    analogs: EmergenceAnalogs = field(default_factory=EmergenceAnalogs)

    def best_ell_for_analog(self, metric: str = "mean_survival", analog: str = "R") -> dict:
        targets = self.analogs.as_dict()
        target = targets[analog]
        best = min(self.rows, key=lambda r: abs(getattr(r, metric) - target))
        return {
            "ell": best.ell,
            "metric": metric,
            "measured": getattr(best, metric),
            "analog": analog,
            "target": target,
            "delta_pct": delta_pct(getattr(best, metric), target),
            "is_golden_quantized": best.ell in self.golden_ells,
        }


def ell_sweep(
    *,
    l_max: int = 6,
    kappa: float = 0.85,
    lambda_t: float = 2.0,
    pump_fraction: float = 0.5,
    photonics: PhotonicsConfig | None = None,
    coupling_cfg: dict | None = None,
) -> EllSweepResult:
    """Sweep active ℓ under VQC pumping; mark golden-quantized modes."""
    ph = photonics or PhotonicsConfig(l_max=l_max, n_z=100, nr=256)
    golden = golden_quantized_ells(l_max)
    result = EllSweepResult(golden_ells=golden)
    for ell in range(-l_max, l_max + 1):
        result.rows.append(
            run_vqc_emergence_trial(
                kappa=kappa,
                ell=ell,
                lambda_t=lambda_t,
                pump_fraction=pump_fraction,
                photonics=ph,
                coupling_cfg=coupling_cfg,
            )
        )
    return result


def emergence_report(
    *,
    kappa_result: KappaSweepResult,
    ell_result: EllSweepResult,
) -> dict:
    """Compile mystery-style analog comparison report."""
    analogs = EmergenceAnalogs()
    # Use κ_doc trial from ell sweep as primary measured point
    kappa_doc_trial = next((r for r in ell_result.rows if r.ell == 3), ell_result.rows[0])

    comparisons = []
    for label, measured in [
        ("mean_survival@κ_doc", kappa_doc_trial.mean_survival),
        ("fluctuation_survival@κ_doc", kappa_doc_trial.fluctuation_survival),
        ("bound_B@κ_doc", kappa_doc_trial.bound_b_kappa),
        ("holonomy_gap@κ_doc", kappa_doc_trial.holonomy_gap),
    ]:
        keys = ("R", "e_inv2", "golden_angle") if "survival" in label else ("R", "kappa_star", "kappa_doc")
        match = best_analog_match(measured, analogs, keys=keys)
        comparisons.append({"label": label, **match})

    return {
        "analogs": analogs.as_dict(),
        "comparisons": comparisons,
        "kappa_sweep_best_R": kappa_result.best_kappa_for_analog("mean_survival", "R"),
        "kappa_sweep_best_e_inv2": kappa_result.best_kappa_for_analog("mean_survival", "e_inv2"),
        "ell_sweep_best_R": ell_result.best_ell_for_analog("mean_survival", "R"),
        "ell_sweep_best_e_inv2": ell_result.best_ell_for_analog("mean_survival", "e_inv2"),
        "golden_quantized_ells": ell_result.golden_ells,
    }


def emergence_config_from_yaml(cfg: dict | None = None) -> dict:
    """Load emergence section merged with lattice/vqc/coupling defaults."""
    base = cfg or load_config()
    return {
        "lambda_t": float(base.get("emergence", {}).get("lambda_t", 2.0)),
        "kappa_min": float(base.get("emergence", {}).get("kappa_min", 0.80)),
        "kappa_max": float(base.get("emergence", {}).get("kappa_max", 0.90)),
        "kappa_sweep_points": int(base.get("emergence", {}).get("kappa_sweep_points", 21)),
        "ell_sweep_l_max": int(base.get("emergence", {}).get("ell_sweep_l_max", 6)),
        "probe_ell": int(base.get("photon", {}).get("ell", 3)),
        "probe_kappa": float(base.get("lattice", {}).get("kappa", 0.85)),
        "photonics": PhotonicsConfig(
            l_max=int(base.get("emergence", {}).get("ell_sweep_l_max", 6)),
            n_z=int(base.get("emergence", {}).get("n_z", 100)),
            nr=int(base.get("emergence", {}).get("nr", 256)),
            turbulence=float(base.get("vqc", {}).get("turbulence", 0.0)),
            chirp=float(base.get("vqc", {}).get("chirp", 0.0)),
        ),
        "coupling_cfg": base.get("coupling", {}),
        "pump_fraction": float(base.get("emergence", {}).get("pump_fraction", 0.5)),
    }

==> anc/oam_flux/src/oam_flux/flux_deposit.py <==
"""Deposit VQC OAM flux onto gauged Hopf lattice fibers."""

from __future__ import annotations

import numpy as np

from .lattice import TwistLattice
from .vqc_photonics import PropagationResult


def hopf_fiber_coords(nx: int, *, rho_scale: float | None = None) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """
    Map 3-torus voxel centers to Hopf-style fiber coordinates.

    Returns (rho, phi, eta):
      - rho: transverse distance from beam axis (for LG radial lookup)
      - phi: azimuthal angle (OAM phase winding)
      - eta: fiber parameter along propagation direction
    """
    coords = np.linspace(0, 2 * np.pi, nx, endpoint=False)
    x, y, z = np.meshgrid(coords, coords, coords, indexing="ij")
    rho = np.sqrt((x - np.pi) ** 2 + (y - np.pi) ** 2)
    rho_max = float(rho.max()) if rho.max() > 0 else 1.0
    scale = rho_scale if rho_scale is not None else rho_max
    rho = rho / rho_max * scale
    phi = np.arctan2(y - np.pi, x - np.pi)
    # Hopf fiber combination: phase mixes all three torus angles
    eta = np.mod(x + y + z, 2 * np.pi)
    return rho, phi, eta


def interpolate_radial(rho_grid: np.ndarray, radial: np.ndarray, rho_voxels: np.ndarray) -> np.ndarray:
    """Interpolate LG radial profile onto lattice rho coordinates."""
    return np.interp(rho_voxels.ravel(), rho_grid, radial, left=0.0, right=0.0).reshape(rho_voxels.shape)


def build_flux_kick(
    lattice: TwistLattice,
    propagation: PropagationResult,
    *,
    ell: int,
    z_index: int,
    kick_strength: float,
    helical_weight: float = 1.0,
) -> tuple[np.ndarray, float]:
    """
    Build twist kick from VQC intensity at z_index deposited on lattice fibers.

    Returns (kick field, deposited momentum).
    """
    rho_vox, phi, eta = hopf_fiber_coords(lattice.nx, rho_scale=float(propagation.rho.max()))
    radial = propagation.radial_profile(ell)
    radial_on_lattice = interpolate_radial(propagation.rho, radial, rho_vox)

    intensity_z = propagation.mode_intensity(ell, z_index)
    # Helical OAM winding: ℓ·φ along fiber η
    helical = np.cos(ell * phi + 0.5 * eta)

    kick = kick_strength * intensity_z * radial_on_lattice * helical * helical_weight
    deposited_momentum = float(intensity_z * kick_strength * np.abs(kick).sum())
    return kick, deposited_momentum


def deposit_on_flywheels(
    lattice: TwistLattice,
    propagation: PropagationResult,
    *,
    ell: int,
    z_index: int,
    kick_strength: float,
    flywheel_sites: int,
) -> tuple[np.ndarray, float]:
    """Restrict VQC flux deposition to flywheel resonator neighborhoods."""
    kick, momentum = build_flux_kick(
        lattice,
        propagation,
        ell=ell,
        z_index=z_index,
        kick_strength=kick_strength,
    )
    mask = np.zeros_like(lattice.theta)
    for idx in lattice.flywheel_indices(flywheel_sites):
        local = np.zeros_like(mask)
        local[idx] = 1.0
        for ax in range(3):
            local = 0.25 * (
                np.roll(local, 1, ax) + np.roll(local, -1, ax) + 2 * local
            )
        mask += local
    mask /= max(mask.max(), 1e-12)
    return kick * mask, momentum

==> anc/oam_flux/src/oam_flux/helix_viz.py <==
"""Helix-within-helix + Hopf fiber 3D visualization (from VQC schematic)."""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.interpolate import interp1d


@dataclass
class HelixGeometry:
    x_outer: np.ndarray
    y_outer: np.ndarray
    z_outer: np.ndarray
    x_inner: np.ndarray
    y_inner: np.ndarray
    z_inner: np.ndarray
    x_hopf: np.ndarray
    y_hopf: np.ndarray
    z_hopf: np.ndarray
    x_knot: np.ndarray | None
    y_knot: np.ndarray | None
    z_knot: np.ndarray | None
    theta: np.ndarray
    l_outer: int
    l_inner: int
    active_ell: int


def _stevedore_knot(num_points: int, scale: float = 0.8) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    t = np.linspace(0, 2 * np.pi, num_points)
    x = scale * np.cos(t) * (2 + np.cos(2 * t)) / 2
    y = scale * np.sin(t) * (2 + np.cos(2 * t)) / 2
    z = scale * np.sin(3 * t) / 2
    x += scale * 0.5 * np.sin(4 * t)
    y += scale * 0.3 * np.cos(3 * t)
    return x, y, z


def hopf_fiber_curve(
    num_points: int = 600,
    *,
    turns: float = 3.0,
    radius: float = 0.55,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Hopf S³→S² fiber projected to 3D propagation coordinates."""
    t = np.linspace(0, turns * 2 * np.pi, num_points)
    # Standard Hopf parameterization on fiber
    eta = t
    phi = t * 0.5
    x = radius * np.cos(phi) * np.cos(eta * 0.35)
    y = radius * np.sin(phi) * np.cos(eta * 0.35)
    z = t / (2 * np.pi)
    return x, y, z


def hopf_tangent_at_t(
    t: float,
    *,
    radius: float = 0.55,
) -> np.ndarray:
    """Unit tangent to the Hopf fiber at parameter t."""
    phi = t * 0.5
    eta = t
    dx = (
        -radius * np.sin(phi) * np.cos(eta * 0.35) * 0.5
        - radius * np.cos(phi) * np.sin(eta * 0.35) * 0.35
    )
    dy = (
        radius * np.cos(phi) * np.cos(eta * 0.35) * 0.5
        - radius * np.sin(phi) * np.sin(eta * 0.35) * 0.35
    )
    dz = 1.0 / (2.0 * np.pi)
    vec = np.array([dx, dy, dz], dtype=float)
    norm = float(np.linalg.norm(vec))
    if norm < 1e-12:
        return np.array([0.0, 0.0, 1.0])
    return vec / norm


def hopf_tangent_at_lattice_site(
    index: tuple[int, int, int],
    *,
    nx: int,
    turns: float = 3.0,
) -> np.ndarray:
    """Hopf fiber tangent at a lattice flywheel voxel (maps site → fiber parameter)."""
    i, j, k = index
    denom = max(nx - 1, 1)
    t_frac = float(i + j + k) / (3.0 * denom)
    t = t_frac * turns * 2.0 * np.pi
    return hopf_tangent_at_t(t)


def build_helix_geometry(
    *,
    l_outer: int = 3,
    l_inner: int | None = None,
    active_ell: int = 3,
    num_points: int = 800,
    turns: int = 6,
    knot_mod: bool = True,
    scale: float = 0.8,
) -> HelixGeometry:
    """Dual counter-propagating OAM helices + Hopf fiber backbone."""
    l_inner = l_inner if l_inner is not None else abs(active_ell)
    l_outer = l_outer if l_outer != 0 else max(1, abs(active_ell))

    theta = np.linspace(0, turns * 2 * np.pi, num_points)
    period = 2 * np.pi

    x_outer = np.cos(l_outer * theta)
    y_outer = np.sin(l_outer * theta)
    z_outer = theta / (2 * np.pi)

    sign = -1 if active_ell < 0 else 1
    inner_l = sign * abs(l_inner)
    x_inner = 0.4 * np.cos(inner_l * theta)
    y_inner = 0.4 * np.sin(inner_l * theta)
    z_inner = z_outer.copy()

    x_k, y_k, z_k = _stevedore_knot(num_points, scale=scale)
    x_knot = y_knot = z_knot = None

    if knot_mod:
        knot_t = np.linspace(0, 2 * np.pi, num_points)
        knot_pos = np.column_stack([x_k, y_k, z_k])
        eps = 1e-9
        knot_t_ext = np.hstack([knot_t - period - eps, knot_t, knot_t + period + eps])
        knot_pos_ext = np.vstack([knot_pos, knot_pos, knot_pos])
        knot_interp = np.zeros((len(theta), 3))
        for dim in range(3):
            f = interp1d(
                knot_t_ext,
                knot_pos_ext[:, dim],
                kind="cubic",
                bounds_error=False,
                fill_value="extrapolate",
            )
            knot_interp[:, dim] = f(theta % period)
        mod_r = 0.14 * np.abs(knot_interp[:, 2])
        mod_phase = 0.01 * np.linspace(0, 1, num_points)
        x_inner += mod_r * np.cos(inner_l * theta + mod_phase)
        y_inner += mod_r * np.sin(inner_l * theta + mod_phase)
        z_inner += 0.07 * knot_interp[:, 2]
        x_knot, y_knot, z_knot = knot_interp[:, 0], knot_interp[:, 1], knot_interp[:, 2]

    x_hopf, y_hopf, z_hopf = hopf_fiber_curve(num_points, turns=float(turns))

    return HelixGeometry(
        x_outer=x_outer,
        y_outer=y_outer,
        z_outer=z_outer,
        x_inner=x_inner,
        y_inner=y_inner,
        z_inner=z_inner,
        x_hopf=x_hopf,
        y_hopf=y_hopf,
        z_hopf=z_hopf,
        x_knot=x_knot,
        y_knot=y_knot,
        z_knot=z_knot,
        theta=theta,
        l_outer=l_outer,
        l_inner=abs(l_inner),
        active_ell=active_ell,
    )


def render_helix_frame(
    geom: HelixGeometry,
    *,
    azim: float = 52.0,
    elev: float = 20.0,
    title: str | None = None,
):
    """Render single 3D matplotlib frame."""
    import matplotlib.pyplot as plt

    fig = plt.figure(figsize=(9, 7))
    ax = fig.add_subplot(111, projection="3d")
    ax.plot(geom.x_outer, geom.y_outer, geom.z_outer, color="#457b9d", lw=2.5,
            label=f"Outer ℓ=+{geom.l_outer}", alpha=0.95)
    inner_sign = "-" if geom.active_ell < 0 else "+"
    ax.plot(geom.x_inner, geom.y_inner, geom.z_inner, color="#e76f51", lw=2.5,
            label=f"Inner ℓ={inner_sign}{geom.l_inner}", alpha=0.92)
    ax.plot(geom.x_hopf, geom.y_hopf, geom.z_hopf, color="#2a9d8f", lw=2.0, ls="--",
            label="Hopf fiber", alpha=0.85)
    if geom.x_knot is not None:
        ax.plot(geom.x_knot[::8], geom.y_knot[::8], geom.z_knot[::8],
                color="#6a4c93", lw=1.5, ls=":", label="8₃ knot backbone", alpha=0.7)
    ax.set_xlabel("X")
    ax.set_ylabel("Y")
    ax.set_zlabel("Z (propagation)")
    ax.set_title(title or "Helix-within-helix + Hopf fiber")
    ax.view_init(elev=elev, azim=azim)
    ax.legend(fontsize=8, loc="upper right")
    ax.grid(alpha=0.25)
    fig.tight_layout()
    return fig


def helix_animation_frames(
    geom: HelixGeometry,
    *,
    n_frames: int = 36,
    elev: float = 20.0,
) -> list:
    """Generate rotated 3D frames for GIF export."""
    frames = []
    for i in range(n_frames):
        azim = 52.0 + (360.0 * i / n_frames)
        fig = render_helix_frame(geom, azim=azim, elev=elev)
        frames.append(fig)
    return frames


def figures_to_pil(figures: list, *, dpi: int = 100):
    """Rasterize matplotlib figures to RGB PIL images."""
    from io import BytesIO

    from PIL import Image

    images: list[Image.Image] = []
    for fig in figures:
        buf = BytesIO()
        fig.savefig(buf, format="png", dpi=dpi, bbox_inches="tight")
        import matplotlib.pyplot as plt

        plt.close(fig)
        buf.seek(0)
        images.append(Image.open(buf).convert("RGB"))
    return images


def frames_to_gif(images: list, path: str, *, duration_ms: int = 80) -> str:
    """Save PIL RGB frames as animated GIF via Pillow."""
    from PIL import Image

    if not images:
        raise ValueError("No frames to save")
    palette_frames = [im.convert("P", palette=Image.ADAPTIVE) for im in images]
    palette_frames[0].save(
        path,
        save_all=True,
        append_images=palette_frames[1:],
        duration=duration_ms,
        loop=0,
        optimize=False,
    )
    return path


def frames_to_mp4(images: list, path: str, *, fps: float = 11.0) -> str | None:
    """Encode PIL RGB frames to H.264 MP4 via ffmpeg (for gr.Video pause/play)."""
    import shutil
    import subprocess
    import tempfile
    from pathlib import Path

    if not images or shutil.which("ffmpeg") is None:
        return None

    out_path = Path(path)
    with tempfile.TemporaryDirectory(prefix="oam_helix_mp4_") as tmp:
        tmp_path = Path(tmp)
        for i, frame in enumerate(images):
            frame.save(tmp_path / f"frame_{i:03d}.png")
        cmd = [
            "ffmpeg",
            "-y",
            "-hide_banner",
            "-loglevel",
            "error",
            "-framerate",
            f"{fps:.3f}",
            "-i",
            str(tmp_path / "frame_%03d.png"),
            "-vf",
            "scale=trunc(iw/2)*2:trunc(ih/2)*2",
            "-c:v",
            "libx264",
            "-pix_fmt",
            "yuv420p",
            "-vsync",
            "cfr",
            "-movflags",
            "+faststart",
            str(out_path),
        ]
        subprocess.run(cmd, check=True)
    return str(out_path)

==> anc/oam_flux/src/oam_flux/lattice.py <==
"""Gauged Hopf lattice twist PDE — adapted from toe/scripts/pde_relaxation.py."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

DEFAULT_RECOVERY_TAU = 25.0


def tau_from_step_rate(rate: float) -> float:
    """Map legacy per-step linear rate to exponential time constant τ (in steps)."""
    r = float(np.clip(rate, 1e-6, 1.0 - 1e-6))
    return float(-1.0 / np.log(1.0 - r))


def recovery_step_alpha(
    *,
    tau: float,
    memory: float = 0.0,
    step_dt: float = 1.0,
) -> float:
    """
    Per-step fraction relaxing θ toward θ₀ via discrete exponential decay.

    θ ← θ₀ + (θ − θ₀)·exp(−Δt/τ)  ⟹  α = (1 − memory)·(1 − exp(−Δt/τ))
    """
    mem = float(np.clip(memory, 0.0, 1.0))
    tau_eff = max(float(tau), 1e-6)
    return (1.0 - mem) * (1.0 - np.exp(-float(step_dt) / tau_eff))


def helical_seed(nx: int, *, pitch: float = 0.35, amplitude: float = 1.2) -> np.ndarray:
    """Two-gyro helical IC retaining σ > 0 (mystery structured-IC class)."""
    coords = np.linspace(0, 2 * np.pi, nx, endpoint=False)
    x, y, z = np.meshgrid(coords, coords, coords, indexing="ij")
    return amplitude * (0.5 + 0.5 * np.sin(pitch * (x + 2 * y - z)))


@dataclass
class TwistLattice:
    nx: int = 24
    dt: float = 0.001
    D: float = 0.05
    kappa: float = 0.85
    delta_omega: float = 0.002
    theta_crit: float = 5.8
    theta: np.ndarray = field(init=False)
    theta_initial: np.ndarray = field(init=False)
    momentum_ledger: float = 0.0
    recovery_tau: float = DEFAULT_RECOVERY_TAU
    recovery_rate: float | None = None

    def __post_init__(self) -> None:
        self.theta = helical_seed(self.nx)
        self.theta_initial = self.theta.copy()
        if self.recovery_rate is not None:
            self.recovery_tau = tau_from_step_rate(self.recovery_rate)

    @property
    def mean_twist(self) -> float:
        return float(self.theta.mean())

    @property
    def twist_variance(self) -> float:
        return float(self.theta.var())

    def _laplacian(self) -> np.ndarray:
        t = self.theta
        return (
            np.roll(t, 1, 0) + np.roll(t, -1, 0)
            + np.roll(t, 1, 1) + np.roll(t, -1, 1)
            + np.roll(t, 1, 2) + np.roll(t, -1, 2)
            - 6 * t
        ) / (1.0 / self.nx) ** 2

    def _cot_term(self) -> np.ndarray:
        with np.errstate(divide="ignore", invalid="ignore"):
            grad_sq = (
                np.gradient(self.theta, axis=0) ** 2
                + np.gradient(self.theta, axis=1) ** 2
                + np.gradient(self.theta, axis=2) ** 2
            )
            return (self.D / 2.0) * np.cos(self.theta / 2.0) / np.sin(self.theta / 2.0) * grad_sq

    def apply_kick(self, kick: np.ndarray, *, photon_momentum: float) -> None:
        """Discrete momentum handoff: photon OAM flux → local twist increment."""
        self.theta = np.clip(self.theta + kick, 0.01, 2 * np.pi - 0.01)
        self.momentum_ledger -= photon_momentum

    def relax_step(
        self,
        *,
        external_torque: np.ndarray | None = None,
        pump_active: bool = True,
        recovery_memory: float = 0.0,
        recovery_tau: float | None = None,
    ) -> float:
        """Single PDE step: ∂θ/∂t = DΔθ + cot + Δω − κ⟨θ⟩ + burst + external."""
        lap = self._laplacian()
        cot = self._cot_term()
        gauge = -self.kappa * self.mean_twist
        burst = np.where(
            self.theta > self.theta_crit,
            -50.0 * (self.theta - self.theta_crit),
            0.0,
        )
        rhs = self.D * lap + cot + self.delta_omega + gauge + burst
        if external_torque is not None:
            rhs = rhs + external_torque
        self.theta = np.clip(self.theta + self.dt * rhs, 0.01, 2 * np.pi - 0.01)
        if not pump_active:
            tau = float(recovery_tau if recovery_tau is not None else self.recovery_tau)
            alpha = recovery_step_alpha(tau=tau, memory=recovery_memory)
            if alpha > 0.0:
                self.theta = np.clip(
                    self.theta + alpha * (self.theta_initial - self.theta),
                    0.01,
                    2 * np.pi - 0.01,
                )
        return self.mean_twist

    def twist_load_vs_initial(self) -> float:
        """Mean |θ − θ₀| — drops during lattice recovery."""
        return float(np.mean(np.abs(self.theta - self.theta_initial)))

    def flywheel_indices(self, n_sites: int) -> list[tuple[int, int, int]]:
        """Place resonators on lattice diagonal (flux-flywheel anchors)."""
        stride = max(1, self.nx // (n_sites + 1))
        return [(stride * (i + 1), stride * (i + 1), stride * (i + 1)) for i in range(n_sites)]

==> anc/oam_flux/src/oam_flux/momentum.py <==
"""Momentum and energy accounting: photon kinetic flux ↔ lattice ledger."""

from __future__ import annotations

import math

# SI constants; momentum display maps kg·m/s → ×10⁻²⁷ kg·m/s for optical λ.
H_PLANCK_J_S = 6.62607015e-34
HBAR_J_S = H_PLANCK_J_S / (2.0 * math.pi)
C_M_S = 299792458.0
HC_EV_NM = 1239.841984332893  # hc in eV·nm (E[eV] = HC_EV_NM / λ[nm])
MOMENTUM_DISPLAY_SCALE = 1e27
DEFAULT_CONSERVATION_TOLERANCE = 0.005  # 0.5 % of p₀
LAMBDA_NM_MIN = 400.0
LAMBDA_NM_MAX = 2000.0


def oam_kinetic_momentum(
    *,
    energy_scale: float,
    ell: int,
    lambda_nm: float,
    intensity: float = 1.0,
) -> float:
    """
    OAM photon momentum: p = (h/λ) · |ℓ| · I · E_scale.

    Equivalent to p = (2π ℏ |ℓ|)/λ for azimuthal mode index |ℓ| on the
    propagation wavevector.  λ is in nm; the return value is in display
    units of ×10⁻²⁷ kg·m/s (SI momentum × ``MOMENTUM_DISPLAY_SCALE``).
    """
    lambda_m = max(float(lambda_nm), 1.0) * 1e-9
    p_si = (
        H_PLANCK_J_S
        * abs(int(ell))
        * float(intensity)
        * float(energy_scale)
        / lambda_m
    )
    return p_si * MOMENTUM_DISPLAY_SCALE


def photon_energy_ev(*, lambda_nm: float, energy_scale: float = 1.0) -> float:
    """Photon energy E = hc/λ in eV (scaled by ``energy_scale``)."""
    lam = max(float(lambda_nm), 1.0)
    return HC_EV_NM / lam * float(energy_scale)


def photon_frequency_thz(*, lambda_nm: float) -> float:
    """Optical frequency f = c/λ in THz."""
    lambda_m = max(float(lambda_nm), 1.0) * 1e-9
    return C_M_S / lambda_m / 1e12


def energy_scale_from_ev(*, energy_ev: float, lambda_nm: float) -> float:
    """Packet energy scale relative to single-photon E = hc/λ at ``lambda_nm``."""
    ref = photon_energy_ev(lambda_nm=lambda_nm, energy_scale=1.0)
    return max(float(energy_ev), 1e-12) / ref


def lambda_nm_from_ev(*, energy_ev: float, energy_scale: float = 1.0) -> float:
    """Invert E = hc/λ for wavelength (nm) at fixed ``energy_scale``."""
    e = max(float(energy_ev), 1e-12) / max(float(energy_scale), 1e-12)
    return HC_EV_NM / e


def clip_lambda_nm(lambda_nm: float) -> float:
    return float(max(LAMBDA_NM_MIN, min(LAMBDA_NM_MAX, float(lambda_nm))))


def momentum_natural_units(
    *,
    energy_scale: float,
    ell: int,
    lambda_nm: float = 1550.0,
) -> float:
    """Dimensionless p / (ℏ k) = |ℓ| · energy_scale for this normalization."""
    _ = lambda_nm  # retained for API symmetry with oam_kinetic_momentum
    return abs(int(ell)) * float(energy_scale)


def effective_kick_strength(kick_strength: float, energy_scale: float) -> float:
    """User kick knob scaled by packet energy: κ_eff = κ · energy_scale."""
    return float(kick_strength) * max(float(energy_scale), 0.0)


def photon_state(
    *,
    ell: int,
    lambda_nm: float,
    energy_ev: float,
) -> dict[str, float]:
    """Derive coupled photon scalars from (ℓ, λ, E)."""
    scale = energy_scale_from_ev(energy_ev=energy_ev, lambda_nm=lambda_nm)
    p = oam_kinetic_momentum(energy_scale=scale, ell=ell, lambda_nm=lambda_nm)
    return {
        "ell": float(int(ell)),
        "lambda_nm": float(lambda_nm),
        "energy_ev": float(energy_ev),
        "energy_scale": scale,
        "momentum": p,
        "momentum_natural": momentum_natural_units(
            energy_scale=scale, ell=ell, lambda_nm=lambda_nm
        ),
        "frequency_thz": photon_frequency_thz(lambda_nm=lambda_nm),
    }


def is_momentum_conserved(
    residual: float,
    initial_total: float,
    *,
    tolerance_fraction: float = DEFAULT_CONSERVATION_TOLERANCE,
) -> bool:
    """True when |residual| is within ``tolerance_fraction`` of |p₀|."""
    ref = max(abs(initial_total), 1e-12)
    return abs(residual) <= tolerance_fraction * ref


def conservation_check(
    *,
    photon_p: float,
    ledger: float,
    initial_total: float,
    tolerance_fraction: float = DEFAULT_CONSERVATION_TOLERANCE,
) -> dict[str, float]:
    """
    Ledger convention: lattice_received = -ledger (ledger decreases when lattice gains).

    Closed system: photon_p + lattice_received ≈ initial_total.
    """
    lattice_received = -ledger
    total_now = photon_p + lattice_received
    residual = total_now - initial_total
    ref = max(abs(initial_total), 1e-12)
    return {
        "photon_p": photon_p,
        "lattice_received": lattice_received,
        "total_now": total_now,
        "initial_total": initial_total,
        "conservation_residual": residual,
        "conserved_pct": 100.0 * (1.0 - abs(residual) / ref),
        "conserved": is_momentum_conserved(
            residual, initial_total, tolerance_fraction=tolerance_fraction
        ),
    }

==> anc/oam_flux/src/oam_flux/photon.py <==
"""Helical OAM photon packets — bridge to vqc_sims_public photonics layer."""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np
from scipy.special import genlaguerre


@dataclass
class OAMPacket:
    """Propagating ℓ-mode twist packet with kinetic flux bookkeeping."""

    ell: int = 3
    lambda_nm: float = 1550.0
    w0: float = 1.0
    energy_scale: float = 1.0
    z: float = 0.0
    _momentum_p: float | None = None

    @property
    def momentum(self) -> float:
        """p = (h/λ) · |ℓ| · E_scale — OAM kinetic momentum (×10⁻²⁷ kg·m/s)."""
        if self._momentum_p is not None:
            return self._momentum_p
        from .momentum import oam_kinetic_momentum
        return oam_kinetic_momentum(
            energy_scale=self.energy_scale,
            ell=self.ell,
            lambda_nm=self.lambda_nm,
        )

    @property
    def energy_ev(self) -> float:
        """E = hc/λ in eV (scaled by packet ``energy_scale``)."""
        from .momentum import photon_energy_ev
        return photon_energy_ev(lambda_nm=self.lambda_nm, energy_scale=self.energy_scale)

    def transfer_momentum(self, requested: float) -> float:
        """Transfer up to `requested` momentum to lattice; return actual Δp."""
        actual = min(max(requested, 0.0), self.momentum)
        current = self.momentum
        if current > 1e-15:
            # Scale energy with momentum fraction for consistency
            self.energy_scale *= (current - actual) / current
        self._momentum_p = current - actual
        return actual

    @property
    def wavelength_um(self) -> float:
        return self.lambda_nm * 1e-3

    @property
    def helical_phase_gradient(self) -> float:
        """Azimuthal phase gradient ∝ ℓ — kinetic flux carrier."""
        return float(self.ell)

    def lg_radial(self, rho: np.ndarray) -> np.ndarray:
        """p=0 Laguerre–Gaussian radial profile (matches vqc photonics.py convention)."""
        L = abs(self.ell)
        norm = np.sqrt(2 / (np.pi * math.factorial(L))) / self.w0
        rw = rho / self.w0
        x = 2 * rw**2
        lag = genlaguerre(0, L)(x)
        radial = norm * (np.sqrt(2) ** L) * (rw**L) * np.exp(-rw**2) * lag
        integral = np.sum(radial**2 * rho * (rho[1] - rho[0] if len(rho) > 1 else 1.0))
        norm_factor = np.sqrt(integral) if integral > 1e-12 else 1.0
        return radial / norm_factor

    def propagate(self, dz: float) -> None:
        self.z += dz

    def phase_at(self, phi: np.ndarray, z: float | None = None) -> np.ndarray:
        """Helical twist phase: ℓ·φ + kz surrogate."""
        z_val = self.z if z is None else z
        k = 2 * np.pi / (self.lambda_nm * 1e-9)
        return self.ell * phi + 0.001 * k * z_val

    def flux_density(self, rho: np.ndarray, phi: np.ndarray) -> np.ndarray:
        """Intensity × phase-gradient proxy for Poynting-like kinetic flux."""
        radial = self.lg_radial(rho)
        phase = self.phase_at(phi)
        return (radial[:, None] ** 2) * np.abs(np.gradient(phase, axis=-1))

==> anc/oam_flux/src/oam_flux/pulse_envelope.py <==
"""Temporal pump envelopes for pulse-train coupling."""

from __future__ import annotations

import math

PULSE_SHAPES = ("square", "gaussian")
DEFAULT_PULSE_SHAPE = "square"
ENVELOPE_MIN = 1e-3


def normalize_pulse_shape(shape: str) -> str:
    key = str(shape).strip().lower()
    if key not in PULSE_SHAPES:
        raise ValueError(f"Unknown pulse shape {shape!r}; choose from {PULSE_SHAPES}")
    return key


def build_pump_envelope(shape: str, n_steps: int, *, sigma_fraction: float = 0.22) -> list[float]:
    """
    Build a per-pump-step intensity envelope (peak = 1).

    Square: flat top over the pump window.
    Gaussian: centered on the pump window with σ ≈ sigma_fraction · n_steps.
    """
    n = max(int(n_steps), 0)
    if n == 0:
        return []
    key = normalize_pulse_shape(shape)
    if key == "square":
        return [1.0] * n
    center = (n - 1) / 2.0
    sigma = max(n * float(sigma_fraction), 0.5)
    raw = [math.exp(-0.5 * ((i - center) / sigma) ** 2) for i in range(n)]
    peak = max(raw)
    return [v / peak for v in raw] if peak > 0.0 else [0.0] * n

==> anc/oam_flux/src/oam_flux/pulse_stats.py <==
"""Per-pulse and cumulative metrics from VQC pulse-train history."""

from __future__ import annotations


def compute_pulse_statistics(history: list[dict]) -> dict:
    """
    Summarize pulse-train dynamics from step history.

    Returns per-pulse η min / end-of-gap η, slip and lattice deposit per pulse,
    plus cumulative totals (phase slip, lattice momentum received).
    """
    if not history or "pulse_index" not in history[0]:
        last = history[-1] if history else {}
        return {
            "pulses": [],
            "cumulative": {
                "total_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
                "total_lattice_momentum": float(last.get("lattice_received", 0.0)),
                "total_injected": float(last.get("total_injected", last.get("initial_total", 0.0))),
                "mean_eta_pump_min": float(last.get("back_reaction_coupling", 1.0)),
            },
        }

    trackers: dict[int, dict] = {}
    for h in history:
        pid = int(h.get("pulse_index", 0))
        if pid not in trackers:
            trackers[pid] = {
                "eta_min": 1.0,
                "eta_pump_end": 1.0,
                "eta_gap_end": 1.0,
                "slip_start": float(h.get("cumulative_phase_slip", 0.0)),
                "lattice_start": float(h.get("lattice_received", 0.0)),
            }
        tr = trackers[pid]
        eta = float(h.get("back_reaction_coupling", 1.0))
        tr["eta_min"] = min(tr["eta_min"], eta)
        if h.get("pulse_phase_pump", 0) > 0.5:
            tr["eta_pump_end"] = eta
        if h.get("recovery_active", 0) > 0.5:
            tr["eta_gap_end"] = eta

    pulses: list[dict] = []
    for pid in sorted(trackers.keys()):
        tr = trackers[pid]
        rows = [h for h in history if int(h.get("pulse_index", 0)) == pid]
        last_h = rows[-1]
        slip_end = float(last_h.get("cumulative_phase_slip", 0.0))
        lattice_end = float(last_h.get("lattice_received", 0.0))
        pulses.append(
            {
                "pulse": pid + 1,
                "eta_min": tr["eta_min"],
                "eta_after_pump": tr["eta_pump_end"],
                "eta_after_gap": tr["eta_gap_end"],
                "slip": slip_end - tr["slip_start"],
                "lattice_deposited": lattice_end - tr["lattice_start"],
            }
        )

    last = history[-1]
    mean_eta = (
        sum(p["eta_min"] for p in pulses) / len(pulses) if pulses else 1.0
    )
    return {
        "pulses": pulses,
        "cumulative": {
            "total_phase_slip": float(last.get("cumulative_phase_slip", 0.0)),
            "total_lattice_momentum": float(last.get("lattice_received", 0.0)),
            "total_injected": float(last.get("total_injected", 0.0)),
            "mean_eta_pump_min": mean_eta,
        },
    }

==> anc/oam_flux/src/oam_flux/pulse_train.py <==
"""Multi-pulse photon train: pump → saturate → recover → repeat."""

from __future__ import annotations

from dataclasses import dataclass

from .lattice import DEFAULT_RECOVERY_TAU
from .pulse_envelope import DEFAULT_PULSE_SHAPE, build_pump_envelope, normalize_pulse_shape
from .vqc_coupling import VQCCouplingState, run_vqc_coupling_step


@dataclass
class PulseTrainConfig:
    n_pulses: int = 3
    pump_steps: int = 30
    gap_steps: int = 20
    recovery_memory: float = 0.0
    recovery_tau: float = DEFAULT_RECOVERY_TAU
    pulse_shape: str = DEFAULT_PULSE_SHAPE

    def __post_init__(self) -> None:
        self.pulse_shape = normalize_pulse_shape(self.pulse_shape)

    @property
    def total_steps(self) -> int:
        return int(self.n_pulses) * (int(self.pump_steps) + int(self.gap_steps))


def run_vqc_pulse_train(state: VQCCouplingState, cfg: PulseTrainConfig) -> int:
    """
    Run a pulse train on an initialized VQCCouplingState.

    Each pulse refills the photon reservoir, pumps for ``pump_steps``, then
    forces recovery for ``gap_steps`` before the next pulse.
    """
    step = 0
    state.pulses_fired = 0
    state.total_injected = 0.0
    state.pulse_train_mode = True
    state.recovery_memory = float(cfg.recovery_memory)
    state.recovery_tau = float(cfg.recovery_tau)
    state.lattice.recovery_tau = float(cfg.recovery_tau)
    state.pulse_shape = cfg.pulse_shape
    envelope = build_pump_envelope(cfg.pulse_shape, int(cfg.pump_steps))

    for pulse in range(int(cfg.n_pulses)):
        state.refill_reservoir()
        state.current_pulse = pulse
        state.pulse_phase = "pump"
        for i in range(int(cfg.pump_steps)):
            state.pump_envelope_factor = envelope[i] if i < len(envelope) else 0.0
            run_vqc_coupling_step(state, step)
            step += 1

        state.photon_reservoir = 0.0
        state.pump_envelope_factor = 0.0
        state.pulse_phase = "recovery"
        for _ in range(int(cfg.gap_steps)):
            run_vqc_coupling_step(state, step)
            step += 1

    state.pulse_phase = "done"
    state.pump_envelope_factor = 0.0
    return step

==> anc/oam_flux/src/oam_flux/vqc_coupling.py <==
"""VQC photonics ↔ lattice coupling with z-resolved flux deposition."""

from __future__ import annotations

from dataclasses import dataclass, field

from .flux_deposit import deposit_on_flywheels
from .lattice import TwistLattice
from .vqc_photonics import PhotonicsConfig, PropagationResult, propagate_multi_ell_vectorized


@dataclass
class VQCCouplingState:
    lattice: TwistLattice
    propagation: PropagationResult
    ell: int
    kick_strength: float = 0.08
    energy_scale: float = 1.0
    flywheel_sites: int = 4
    conserve_momentum: bool = True
    z_index: int = 0
    lambda_nm: float = 1550.0
    photon_reservoir: float = 0.0
    initial_total_momentum: float = 0.0
    cumulative_phase_slip: float = 0.0
    recovery_steps: int = 0
    pulses_fired: int = 0
    total_injected: float = 0.0
    current_pulse: int = 0
    pulse_phase: str = "single"
    pulse_train_mode: bool = False
    recovery_memory: float = 0.0
    recovery_tau: float = 25.0
    pulse_shape: str = "square"
    pump_envelope_factor: float = 1.0
    equivalence_mode: bool = False
    delivery_mode: str = "single"
    target_total_dose: float = 0.0
    history: list[dict[str, float]] = field(default_factory=list)

    def refill_reservoir(self) -> None:
        """Inject a fresh photon packet for the next pulse."""
        self.photon_reservoir = self.initial_total_momentum
        self.pulses_fired += 1
        self.total_injected += self.initial_total_momentum

    @classmethod
    def from_config(
        cls,
        lattice: TwistLattice,
        photonics_cfg: PhotonicsConfig,
        *,
        ell: int,
        coupling_cfg: dict,
    ) -> VQCCouplingState:
        propagation = propagate_multi_ell_vectorized(photonics_cfg)
        from .momentum import oam_kinetic_momentum

        lam = float(getattr(photonics_cfg, "lambda_nm", 1550.0))
        e_scale = float(coupling_cfg.get("energy_scale", 1.0))
        p0 = oam_kinetic_momentum(energy_scale=e_scale, ell=ell, lambda_nm=lam)
        return cls(
            lattice=lattice,
            propagation=propagation,
            ell=ell,
            kick_strength=float(coupling_cfg.get("kick_strength", 0.08)),
            energy_scale=e_scale,
            flywheel_sites=int(coupling_cfg.get("flywheel_sites", 4)),
            conserve_momentum=bool(coupling_cfg.get("conserve_momentum", True)),
            lambda_nm=lam,
            photon_reservoir=p0,
            initial_total_momentum=p0,
        )

    def record(self, step: int) -> None:
        from .momentum import conservation_check

        z_idx = min(self.z_index, self.propagation.n_z - 1)
        check = conservation_check(
            photon_p=self.photon_reservoir,
            ledger=self.lattice.momentum_ledger,
            initial_total=self.initial_total_momentum,
        )
        self.history.append(
            {
                "step": float(step),
                "z_index": float(z_idx),
                "z_km": float(self.propagation.z_steps[z_idx]),
                "mode_intensity": self.propagation.mode_intensity(self.ell, z_idx),
                "mean_twist": self.lattice.mean_twist,
                "twist_variance": self.lattice.twist_variance,
                "photon_momentum": check["photon_p"],
                "lattice_received": check["lattice_received"],
                "total_momentum": check["total_now"],
                "conservation_residual": check["conservation_residual"],
                "initial_total": self.initial_total_momentum,
                "momentum_ledger": self.lattice.momentum_ledger,
            }
        )


def run_vqc_coupling_step(state: VQCCouplingState, step: int) -> None:
    """Advance one step: deposit VQC flux at current z, relax lattice, step z."""
    from .back_reaction import apply_phase_slip, lattice_back_reaction, photon_pump_active
    from .momentum import effective_kick_strength

    z_idx = min(state.z_index, state.propagation.n_z - 1)
    if state.pulse_train_mode and state.pulse_phase == "pump":
        envelope = float(state.pump_envelope_factor)
    elif state.pulse_train_mode:
        envelope = 0.0
    else:
        envelope = 1.0
    pump_active = photon_pump_active(
        state.photon_reservoir, state.initial_total_momentum,
    )
    slip = 0.0

    if pump_active and envelope > 0.0:
        br_dep = lattice_back_reaction(state.lattice, ell=state.ell)
        k_eff = (
            effective_kick_strength(state.kick_strength, state.energy_scale)
            * br_dep["coupling_factor"]
            * envelope
        )
        kick, deposited = deposit_on_flywheels(
            state.lattice,
            state.propagation,
            ell=state.ell,
            z_index=z_idx,
            kick_strength=k_eff,
            flywheel_sites=state.flywheel_sites,
        )
        if state.conserve_momentum:
            delta_p = min(deposited, state.photon_reservoir)
            state.photon_reservoir = max(0.0, state.photon_reservoir - delta_p)
            state.lattice.apply_kick(kick, photon_momentum=delta_p)
            state.photon_reservoir, slip = apply_phase_slip(
                state.photon_reservoir,
                phase_slip_fraction=br_dep["phase_slip_fraction"],
            )
            if slip > 0:
                state.lattice.momentum_ledger -= slip
                state.cumulative_phase_slip += slip
        else:
            import numpy as np
            state.lattice.theta = np.clip(state.lattice.theta + kick, 0.01, 2 * np.pi - 0.01)
    elif not pump_active:
        state.recovery_steps += 1

    in_pump_window = not state.pulse_train_mode or state.pulse_phase == "pump"
    state.lattice.relax_step(
        pump_active=pump_active and in_pump_window,
        recovery_memory=state.recovery_memory if not pump_active else 0.0,
        recovery_tau=state.recovery_tau,
    )
    br = lattice_back_reaction(state.lattice, ell=state.ell)
    state.record(step)
    state.history[-1].update(
        {
            "pump_active": 1.0 if pump_active else 0.0,
            "recovery_active": 0.0 if pump_active else 1.0,
            "twist_load_initial": state.lattice.twist_load_vs_initial(),
            "recovery_steps": float(state.recovery_steps),
            "back_reaction_coupling": br["coupling_factor"],
            "back_reaction_slip": slip if pump_active and state.conserve_momentum else 0.0,
            "back_reaction_ell_shift": br["effective_ell_shift"],
            "cumulative_phase_slip": state.cumulative_phase_slip,
            "pulse_index": float(state.current_pulse),
            "pulse_phase_pump": 1.0 if state.pulse_phase == "pump" else 0.0,
            "pulses_fired": float(state.pulses_fired),
            "total_injected": state.total_injected,
            "recovery_tau": state.recovery_tau,
            "pulse_shape": 1.0 if state.pulse_shape == "gaussian" else 0.0,
            "pump_envelope": envelope,
            "delivery_mode_cont": 1.0 if state.delivery_mode == "continuous" else 0.0,
        }
    )

    if state.z_index < state.propagation.n_z - 1:
        state.z_index += 1

==> anc/oam_flux/src/oam_flux/vqc_photonics.py <==
"""VQC vectorized OAM propagation — adapted from vqc_sims_public/src/photonics.py."""

from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np
from scipy.special import factorial, genlaguerre


@dataclass
class PhotonicsConfig:
    l_max: int = 8
    w0: float = 1.0
    lambda_nm: float = 1550.0
    nr: int = 512
    z_start: float = 0.0
    z_end: float = 5.0
    n_z: int = 200
    turbulence: float = 0.0
    chirp: float = 0.0
    qec_suppression: int = 1  # exponent; 1 = no QEC attenuation in coupling demos


@dataclass
class PropagationResult:
    z_steps: np.ndarray
    ells: np.ndarray
    intensity: np.ndarray  # shape (n_z, n_modes)
    rho: np.ndarray
    radial_weights: np.ndarray  # shape (n_modes, nr)
    config: PhotonicsConfig = field(repr=False)

    @property
    def n_z(self) -> int:
        return int(self.z_steps.shape[0])

    @property
    def n_modes(self) -> int:
        return int(self.ells.shape[0])

    def ell_index(self, ell: int) -> int:
        matches = np.where(self.ells == ell)[0]
        if matches.size == 0:
            raise ValueError(f"ℓ={ell} not in propagated ladder {self.ells.tolist()}")
        return int(matches[0])

    def mode_intensity(self, ell: int, z_index: int) -> float:
        return float(self.intensity[z_index, self.ell_index(ell)])

    def radial_profile(self, ell: int) -> np.ndarray:
        return self.radial_weights[self.ell_index(ell)]


def kolmogorov_radial_phase_profile(nr: int = 2048, r0: float = 0.15) -> np.ndarray:
    """Kolmogorov phase screen (VQC photonics convention)."""
    r = np.linspace(0, 10, nr)
    phase_var = (r / r0) ** (5 / 3)
    phase = np.cumsum(np.random.normal(0, np.sqrt(np.gradient(phase_var)), nr))
    return phase - phase[0]


def lg_radial_weights(
    *,
    nr: int = 512,
    w0: float = 1.0,
    l_max: int = 8,
) -> tuple[np.ndarray, np.ndarray]:
    """LG p=0 radial weights for ℓ ∈ [-l_max, l_max] (SciPy path)."""
    rho_max = float(max(8.0, 3.0 * np.sqrt(2 * l_max + 1)))
    rho = np.linspace(0, rho_max, nr)
    dr = rho[1] - rho[0]
    weights = np.zeros((2 * l_max + 1, nr), dtype=np.float64)

    for idx, ell in enumerate(range(-l_max, l_max + 1)):
        L = abs(ell)
        norm = np.sqrt(2 / (np.pi * factorial(L))) / w0
        rw = rho / w0
        x = 2 * rw**2
        lag_poly = genlaguerre(0, L)(x)
        radial = norm * (np.sqrt(2) ** L) * (rw**L) * np.exp(-rw**2) * lag_poly
        radial = np.nan_to_num(radial, nan=0.0, posinf=0.0, neginf=0.0)
        integral = np.sum(radial**2 * rho * dr)
        norm_factor = np.sqrt(integral) if integral > 1e-100 else 1.0
        weights[idx] = radial / norm_factor

    return weights, rho


def propagate_multi_ell_vectorized(config: PhotonicsConfig | None = None) -> PropagationResult:
    """
    Vectorized multi-ℓ propagation (VQC photonics core).

    Returns intensity cube (z, ℓ) plus radial weights for lattice flux deposition.
    """
    cfg = config or PhotonicsConfig()
    z_steps = np.linspace(cfg.z_start, cfg.z_end, cfg.n_z)
    weights, rho = lg_radial_weights(nr=cfg.nr, w0=cfg.w0, l_max=cfg.l_max)
    dr = rho[1] - rho[0]

    phase_z = np.exp(1j * cfg.chirp * z_steps**2)[:, None, None]

    if cfg.turbulence > 0:
        screen = kolmogorov_radial_phase_profile(nr=len(rho))
        screen = np.interp(rho, np.linspace(0, 10, len(screen)), screen, left=0, right=0)
        turb_phase = np.exp(1j * cfg.turbulence * screen)[None, None, :]
    else:
        turb_phase = np.ones((1, 1, len(rho)), dtype=complex)

    field = weights[None, :, :] * (phase_z * turb_phase).conj()
    intensity = np.sum(np.abs(field) ** 2 * rho[None, None, :] * dr, axis=-1)
    intensity = np.clip(intensity, 0.0, 1.0)
    if cfg.qec_suppression != 1:
        intensity **= cfg.qec_suppression

    ells = np.arange(-cfg.l_max, cfg.l_max + 1)
    return PropagationResult(
        z_steps=z_steps,
        ells=ells,
        intensity=intensity,
        rho=rho,
        radial_weights=weights,
        config=cfg,
    )

==> anc/oam_flux/tests/test_back_reaction.py <==
import numpy as np
import pytest

from oam_flux.back_reaction import apply_phase_slip, lattice_back_reaction
from oam_flux.coupling import CouplingState, run_coupling_step
from oam_flux.lattice import TwistLattice
from oam_flux.photon import OAMPacket
from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from oam_flux.vqc_photonics import PhotonicsConfig


def test_back_reaction_weak_at_low_twist():
    lattice = TwistLattice(nx=12, kappa=0.85)
    br = lattice_back_reaction(lattice, ell=3)
    assert br["coupling_factor"] == pytest.approx(1.0, abs=0.15)
    assert br["phase_slip_fraction"] >= 0.0


def test_back_reaction_suppresses_coupling_at_high_twist():
    lattice = TwistLattice(nx=12, kappa=0.85)
    lattice.theta = np.clip(lattice.theta + 4.0, 0.01, 2 * np.pi - 0.01)
    br = lattice_back_reaction(lattice, ell=2)
    assert br["coupling_factor"] < 0.9
    assert br["phase_slip_fraction"] > 0.0


def test_vqc_step_records_back_reaction():
    lattice = TwistLattice(nx=12, kappa=0.85)
    photonics = PhotonicsConfig(l_max=4, n_z=8, nr=64, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.1, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    for step in range(5):
        run_vqc_coupling_step(state, step)
    last = state.history[-1]
    assert "back_reaction_coupling" in last
    assert last["back_reaction_coupling"] <= 1.0


def test_analytic_back_reaction_conserves_momentum():
    photon = OAMPacket(ell=3, lambda_nm=1550.0, energy_scale=1.0)
    lattice = TwistLattice(nx=12, kappa=0.85)
    state = CouplingState(lattice=lattice, photon=photon, kick_strength=0.12)
    p0 = state.initial_total_momentum
    for step in range(25):
        run_coupling_step(state, step)
    last = state.history[-1]
    assert abs(last["conservation_residual"]) < 0.08 * p0
    assert last.get("cumulative_phase_slip", 0.0) >= 0.0

==> anc/oam_flux/tests/test_constants.py <==
import math

from oam_flux.constants import LatticeConstants, RESIDUAL_R, W_G_EXACT


def test_w_g_lock():
    assert abs(W_G_EXACT - 350.0 / math.pi) < 1e-9


def test_kappa_star_near_doc():
    c = LatticeConstants()
    assert abs(c.kappa_star - 0.8513) < 0.001
    assert abs(c.kappa_doc - c.kappa_star) < 0.02


def test_residual_positive():
    assert 0.13 < RESIDUAL_R < 0.14

==> anc/oam_flux/tests/test_dose_equivalence.py <==
import pytest

from oam_flux.dose_equivalence import (
    DoseEquivalenceConfig,
    compare_delivery_metrics,
    extract_delivery_metrics,
    run_continuous_dose_matched,
    run_pulsed_dose_matched,
)
from oam_flux.lattice import TwistLattice
from oam_flux.pulse_train import PulseTrainConfig
from oam_flux.vqc_coupling import VQCCouplingState
from oam_flux.vqc_photonics import PhotonicsConfig


def _make_state(**kwargs) -> VQCCouplingState:
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_tau=12.0)
    photonics = PhotonicsConfig(l_max=3, n_z=120, nr=48, lambda_nm=1550.0)
    cfg = {"kick_strength": 0.16, "flywheel_sites": 2, "energy_scale": 1.0, **kwargs}
    return VQCCouplingState.from_config(lattice, photonics, ell=2, coupling_cfg=cfg)


def test_continuous_matches_pulsed_total_injected():
    pcfg = PulseTrainConfig(n_pulses=3, pump_steps=18, gap_steps=12)
    state_cont = _make_state()
    state_pulse = _make_state()
    p0 = state_cont.initial_total_momentum
    horizon = pcfg.total_steps
    dcfg = DoseEquivalenceConfig(n_pulses=3, p0=p0, max_steps=horizon)

    run_continuous_dose_matched(state_cont, dcfg, pcfg)
    run_pulsed_dose_matched(state_pulse, pcfg)

    assert state_cont.total_injected == pytest.approx(state_pulse.total_injected)
    assert state_cont.total_injected == pytest.approx(3 * p0)
    assert state_pulse.total_injected == pytest.approx(3 * p0)


def test_continuous_shares_recovery_gap_schedule():
    pcfg = PulseTrainConfig(n_pulses=2, pump_steps=20, gap_steps=15, recovery_memory=0.6)
    state_cont = _make_state()
    state_pulse = _make_state()
    p0 = state_cont.initial_total_momentum
    dcfg = DoseEquivalenceConfig(n_pulses=2, p0=p0, max_steps=pcfg.total_steps)

    run_continuous_dose_matched(state_cont, dcfg, pcfg)
    run_pulsed_dose_matched(state_pulse, pcfg)

    cont_gaps = sum(
        1
        for h in state_cont.history
        if h.get("recovery_active", 0) > 0.5 and h.get("pulse_phase_pump", 0) < 0.5
    )
    pulse_gaps = sum(
        1
        for h in state_pulse.history
        if h.get("recovery_active", 0) > 0.5 and h.get("pulse_phase_pump", 0) < 0.5
    )
    expected_gaps = int(pcfg.gap_steps) * int(pcfg.n_pulses)
    assert cont_gaps == pytest.approx(expected_gaps)
    assert pulse_gaps == pytest.approx(expected_gaps)
    assert state_cont.recovery_memory == pytest.approx(0.6)


def test_continuous_twist_load_tracks_pulsed_with_memory():
    """With shared gaps and memory, lattice loading should stay close."""
    pcfg = PulseTrainConfig(
        n_pulses=3, pump_steps=18, gap_steps=12, recovery_memory=1.0, recovery_tau=8.0,
    )
    state_cont = _make_state()
    state_pulse = _make_state()
    p0 = state_cont.initial_total_momentum
    dcfg = DoseEquivalenceConfig(n_pulses=3, p0=p0, max_steps=pcfg.total_steps)

    run_continuous_dose_matched(state_cont, dcfg, pcfg)
    run_pulsed_dose_matched(state_pulse, pcfg)

    cont_load = extract_delivery_metrics(state_cont)["twist_load"]
    pulse_load = extract_delivery_metrics(state_pulse)["twist_load"]
    assert cont_load == pytest.approx(pulse_load, rel=0.05, abs=0.02)


def test_pulsed_has_structured_recovery_gaps():
    pcfg = PulseTrainConfig(n_pulses=2, pump_steps=20, gap_steps=15)
    state_pulse = _make_state()
    run_pulsed_dose_matched(state_pulse, pcfg)
    gap_steps_count = sum(
        1
        for h in state_pulse.history
        if h.get("recovery_active", 0) > 0.5 and h.get("pulse_phase_pump", 0) < 0.5
    )
    assert gap_steps_count >= int(pcfg.gap_steps) * int(pcfg.n_pulses) * 0.9


def test_compare_delivery_metrics_delta():
    cont = {
        "lattice_received": 0.4,
        "cumulative_phase_slip": 0.05,
        "eta_final": 0.8,
        "mean_twist_final": 1.2,
        "twist_load": 0.3,
        "recovery_steps": 10,
    }
    pulse = {
        "lattice_received": 0.35,
        "cumulative_phase_slip": 0.04,
        "eta_final": 0.85,
        "mean_twist_final": 1.1,
        "twist_load": 0.25,
        "recovery_steps": 30,
    }
    delta = compare_delivery_metrics(cont, pulse)
    assert delta["lattice_received"] == pytest.approx(-0.05)
    assert delta["recovery_steps"] == pytest.approx(20)

==> anc/oam_flux/tests/test_eddington.py <==
import numpy as np
import pytest

from oam_flux.eddington import binding_at_site, run_eddington_probe


def test_binding_scales_with_kappa():
    b1 = binding_at_site(1.0, 0.85)
    b2 = binding_at_site(1.0, 0.90)
    assert b2 > b1


def test_eddington_probe_runs():
    result = run_eddington_probe(
        kappa=0.85,
        ell=2,
        n_flywheels=4,
        n_steps=30,
        kick_strength=0.1,
    )
    assert result.n_sites == 4
    assert len(result.history) == 30
    meta = result.to_dict()
    assert "total_outward_flux" in meta
    assert "wind_z" in meta


def test_eddington_kicks_scale_with_energy():
    low = run_eddington_probe(
        kappa=0.80, ell=4, n_flywheels=6, n_steps=60, kick_strength=0.12, energy_scale=1.0,
    )
    high = run_eddington_probe(
        kappa=0.80, ell=4, n_flywheels=6, n_steps=60, kick_strength=0.12, energy_scale=2.0,
    )
    assert high.effective_kick == pytest.approx(2.0 * low.effective_kick)
    assert high.total_outward_flux >= low.total_outward_flux


def test_eddington_wind_along_hopf_fiber():
    result = run_eddington_probe(
        kappa=0.80,
        ell=4,
        n_flywheels=6,
        n_steps=60,
        kick_strength=0.15,
    )
    if result.total_outward_flux > 0:
        w = result.wind_vector
        assert float(w[2]) > 0.0
        assert float(np.linalg.norm(w)) > 0.0

==> anc/oam_flux/tests/test_emergence.py <==
import math

from oam_flux.emergence import (
    E_INV2,
    GOLDEN_FRACTION,
    RESIDUAL_R,
    EmergenceAnalogs,
    best_analog_match,
    bound_b,
    ell_sweep,
    emergence_report,
    golden_quantized_ells,
    kappa_sweep,
    lambda_t_steps,
    run_vqc_emergence_trial,
)


def test_lambda_t_steps():
    assert lambda_t_steps(0.85, 0.001, 2.0) == 2353


def test_bound_b_kappa_star_nulls_r():
    a = EmergenceAnalogs()
    assert abs(bound_b(a.kappa_star) - RESIDUAL_R) < 1e-10


def test_best_analog_match_finds_e_inv2():
    match = best_analog_match(E_INV2)
    assert match["best_analog"] == "e_inv2"
    assert match["delta_pct"] < 0.01


def test_golden_quantized_ells_nonempty():
    ells = golden_quantized_ells(6)
    assert len(ells) >= 1
    assert all(-6 <= e <= 6 for e in ells)


def test_vqc_emergence_trial_runs():
    trial = run_vqc_emergence_trial(kappa=0.85, ell=2, lambda_t=2.0, pump_fraction=0.5)
    assert trial.n_steps > 0
    assert 0.0 < trial.mean_survival < 2.0


def test_kappa_sweep_produces_rows():
    result = kappa_sweep(n_points=5, ell=2)
    assert len(result.rows) == 5
    best = result.best_kappa_for_analog("mean_survival", "R")
    assert 0.80 <= best["kappa"] <= 0.90


def test_ell_sweep_and_report():
    ell_res = ell_sweep(l_max=4, kappa=0.85)
    kap_res = kappa_sweep(n_points=5, ell=2)
    report = emergence_report(kappa_result=kap_res, ell_result=ell_res)
    assert "comparisons" in report
    assert len(report["golden_quantized_ells"]) >= 1
    assert report["analogs"]["R"] == RESIDUAL_R
    assert abs(report["analogs"]["golden_angle"] - GOLDEN_FRACTION) < 1e-9

==> anc/oam_flux/tests/test_exponential_recovery.py <==
import numpy as np
import pytest

from oam_flux.lattice import (
    DEFAULT_RECOVERY_TAU,
    TwistLattice,
    recovery_step_alpha,
    tau_from_step_rate,
)
from oam_flux.pulse_train import PulseTrainConfig, run_vqc_pulse_train
from oam_flux.vqc_coupling import VQCCouplingState
from oam_flux.vqc_photonics import PhotonicsConfig


def test_tau_from_step_rate_matches_legacy_default():
    assert tau_from_step_rate(0.04) == pytest.approx(DEFAULT_RECOVERY_TAU, rel=0.05)


def test_recovery_step_alpha_one_efolding():
    alpha = recovery_step_alpha(tau=10.0)
    assert alpha == pytest.approx(1.0 - np.exp(-0.1), rel=1e-6)


def test_exponential_recovery_one_tau():
    tau = 12.0
    lattice = TwistLattice(nx=6, kappa=0.85, recovery_tau=tau)
    lattice.theta = np.clip(lattice.theta_initial + 1.8, 0.01, 2 * np.pi - 0.01)
    load0 = lattice.twist_load_vs_initial()
    for _ in range(int(tau)):
        lattice.relax_step(pump_active=False)
    load1 = lattice.twist_load_vs_initial()
    assert load1 == pytest.approx(load0 / np.e, rel=0.12)


def test_larger_tau_slower_recovery():
    tau_fast, tau_slow = 8.0, 50.0
    loads: list[float] = []
    for tau in (tau_fast, tau_slow):
        lattice = TwistLattice(nx=6, kappa=0.85, recovery_tau=tau)
        lattice.theta = np.clip(lattice.theta_initial + 1.5, 0.01, 2 * np.pi - 0.01)
        for _ in range(20):
            lattice.relax_step(pump_active=False)
        loads.append(lattice.twist_load_vs_initial())
    assert loads[0] < loads[1]


def test_recovery_tau_wired_through_pulse_train():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_tau=15.0)
    photonics = PhotonicsConfig(l_max=3, n_z=60, nr=48, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.12, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    cfg = PulseTrainConfig(
        n_pulses=2, pump_steps=10, gap_steps=12, recovery_tau=33.0,
    )
    run_vqc_pulse_train(state, cfg)
    assert state.recovery_tau == pytest.approx(33.0)
    assert state.lattice.recovery_tau == pytest.approx(33.0)
    assert state.history[-1].get("recovery_tau") == pytest.approx(33.0)

==> anc/oam_flux/tests/test_helix_viz.py <==
import pytest

from oam_flux.helix_viz import (
    build_helix_geometry,
    figures_to_pil,
    frames_to_mp4,
    helix_animation_frames,
    hopf_fiber_curve,
    hopf_tangent_at_lattice_site,
    hopf_tangent_at_t,
    render_helix_frame,
)


def test_hopf_fiber_length():
    x, y, z = hopf_fiber_curve(100)
    assert len(x) == 100
    assert len(z) == 100


def test_hopf_tangent_unit_vector():
    tan = hopf_tangent_at_t(1.2)
    import numpy as np
    assert float(np.linalg.norm(tan)) == pytest.approx(1.0, rel=1e-6)
    tan_site = hopf_tangent_at_lattice_site((5, 5, 5), nx=20)
    assert float(np.linalg.norm(tan_site)) == pytest.approx(1.0, rel=1e-6)


def test_helix_geometry_shapes():
    geom = build_helix_geometry(active_ell=3, l_inner=5, num_points=200, turns=4)
    assert len(geom.x_outer) == 200
    assert len(geom.x_hopf) == 200
    assert geom.active_ell == 3


def test_render_frame():
    geom = build_helix_geometry(active_ell=-2, num_points=100, turns=3)
    fig = render_helix_frame(geom)
    assert fig is not None
    import matplotlib.pyplot as plt
    plt.close(fig)


def test_animation_mp4_export(tmp_path):
    import shutil

    if shutil.which("ffmpeg") is None:
        return
    geom = build_helix_geometry(active_ell=2, num_points=80, turns=3)
    pil_frames = figures_to_pil(helix_animation_frames(geom, n_frames=4))
    out = tmp_path / "helix.mp4"
    result = frames_to_mp4(pil_frames, str(out), fps=8.0)
    assert result == str(out)
    assert out.exists()
    assert out.stat().st_size > 0

==> anc/oam_flux/tests/test_momentum.py <==
import pytest

from oam_flux.coupling import CouplingState, run_coupling_step
from oam_flux.lattice import TwistLattice
from oam_flux.momentum import (
    DEFAULT_CONSERVATION_TOLERANCE,
    conservation_check,
    effective_kick_strength,
    energy_scale_from_ev,
    is_momentum_conserved,
    lambda_nm_from_ev,
    oam_kinetic_momentum,
    photon_energy_ev,
    photon_state,
)
from oam_flux.photon import OAMPacket


def test_oam_momentum_scales_with_ell():
    p3 = oam_kinetic_momentum(energy_scale=1.0, ell=3, lambda_nm=1550.0)
    p1 = oam_kinetic_momentum(energy_scale=1.0, ell=1, lambda_nm=1550.0)
    assert p3 > p1
    assert p3 == pytest.approx(3.0 * p1)


def test_oam_momentum_hbar_scaling_at_1550nm():
    p = oam_kinetic_momentum(energy_scale=1.0, ell=1, lambda_nm=1550.0)
    assert p == pytest.approx(0.4275, rel=0.01)


def test_conservation_tolerance_band():
    p0 = 1.0
    assert is_momentum_conserved(0.004 * p0, p0)
    assert not is_momentum_conserved(0.006 * p0, p0)
    check = conservation_check(photon_p=0.5, ledger=-0.496, initial_total=p0)
    assert check["conserved"] is True
    assert DEFAULT_CONSERVATION_TOLERANCE == 0.005


def test_photon_energy_at_1550nm():
    e = photon_energy_ev(lambda_nm=1550.0, energy_scale=1.0)
    assert e == pytest.approx(0.7999, rel=0.01)


def test_energy_lambda_coupling():
    e = photon_energy_ev(lambda_nm=800.0, energy_scale=1.0)
    lam = lambda_nm_from_ev(energy_ev=e, energy_scale=1.0)
    assert lam == pytest.approx(800.0, rel=0.01)
    scale = energy_scale_from_ev(energy_ev=2.0 * e, lambda_nm=800.0)
    assert scale == pytest.approx(2.0, rel=1e-6)


def test_effective_kick_scales_with_energy():
    assert effective_kick_strength(0.08, 1.0) == pytest.approx(0.08)
    assert effective_kick_strength(0.08, 2.0) == pytest.approx(0.16)


def test_photon_state_natural_units():
    st = photon_state(ell=3, lambda_nm=1550.0, energy_ev=photon_energy_ev(lambda_nm=1550.0))
    assert st["momentum_natural"] == pytest.approx(3.0, rel=1e-6)
    assert st["momentum"] == pytest.approx(3.0 * 0.4275, rel=0.02)


def test_conservation_closed_transfer():
    photon = OAMPacket(ell=3, lambda_nm=1550.0, energy_scale=1.0)
    lattice = TwistLattice(nx=12, kappa=0.85)
    state = CouplingState(lattice=lattice, photon=photon, kick_strength=0.1)
    p0 = state.initial_total_momentum
    for step in range(20):
        run_coupling_step(state, step)
    last = state.history[-1]
    assert abs(last["conservation_residual"]) < 0.05
    assert last["total_momentum"] == pytest.approx(p0, rel=0.05)

==> anc/oam_flux/tests/test_pulse_envelope.py <==
import pytest

from oam_flux.lattice import TwistLattice
from oam_flux.pulse_envelope import build_pump_envelope, normalize_pulse_shape
from oam_flux.pulse_train import PulseTrainConfig, run_vqc_pulse_train
from oam_flux.vqc_coupling import VQCCouplingState
from oam_flux.vqc_photonics import PhotonicsConfig


def test_square_envelope_flat():
    env = build_pump_envelope("square", 20)
    assert len(env) == 20
    assert env == pytest.approx([1.0] * 20)


def test_gaussian_envelope_peaks_at_center():
    env = build_pump_envelope("gaussian", 31)
    assert env[len(env) // 2] == pytest.approx(1.0)
    assert env[0] < env[len(env) // 2]
    assert env[-1] < env[len(env) // 2]


def test_invalid_pulse_shape_raises():
    with pytest.raises(ValueError, match="Unknown pulse shape"):
        normalize_pulse_shape("triangular")


def test_gaussian_records_envelope_in_history():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_tau=12.0)
    photonics = PhotonicsConfig(l_max=3, n_z=80, nr=48, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.15, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    cfg = PulseTrainConfig(
        n_pulses=2, pump_steps=21, gap_steps=8, pulse_shape="gaussian",
    )
    run_vqc_pulse_train(state, cfg)
    pump_rows = [
        h for h in state.history
        if h.get("pulse_phase_pump", 0) > 0.5 and h.get("pump_envelope", 0) > 0
    ]
    assert pump_rows
    envelopes = [h["pump_envelope"] for h in pump_rows]
    assert max(envelopes) == pytest.approx(1.0)
    assert state.pulse_shape == "gaussian"


def test_gaussian_deposits_less_than_square_same_window():
    cfg_base = {
        "kick_strength": 0.18,
        "flywheel_sites": 2,
        "energy_scale": 1.0,
    }
    photonics = PhotonicsConfig(l_max=3, n_z=60, nr=48, lambda_nm=1550.0)
    deposits: list[float] = []
    for shape in ("square", "gaussian"):
        lattice = TwistLattice(nx=10, kappa=0.85, recovery_tau=15.0)
        state = VQCCouplingState.from_config(
            lattice, photonics, ell=2, coupling_cfg=cfg_base,
        )
        cfg = PulseTrainConfig(
            n_pulses=1, pump_steps=25, gap_steps=5, pulse_shape=shape,
        )
        run_vqc_pulse_train(state, cfg)
        deposits.append(state.history[-1].get("lattice_received", 0.0))
    assert deposits[1] < deposits[0]

==> anc/oam_flux/tests/test_pulse_stats.py <==
import pytest

from oam_flux.lattice import TwistLattice
from oam_flux.pulse_stats import compute_pulse_statistics
from oam_flux.pulse_train import PulseTrainConfig, run_vqc_pulse_train
from oam_flux.vqc_coupling import VQCCouplingState
from oam_flux.vqc_photonics import PhotonicsConfig


def test_pulse_statistics_per_pulse_breakdown():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.1)
    photonics = PhotonicsConfig(l_max=3, n_z=100, nr=48, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.15, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    cfg = PulseTrainConfig(n_pulses=3, pump_steps=15, gap_steps=10)
    run_vqc_pulse_train(state, cfg)

    stats = compute_pulse_statistics(state.history)
    assert len(stats["pulses"]) == 3
    assert stats["cumulative"]["total_injected"] == pytest.approx(state.total_injected)
    assert stats["cumulative"]["total_phase_slip"] >= 0.0
    assert stats["cumulative"]["total_lattice_momentum"] >= 0.0
    for p in stats["pulses"]:
        assert 0.0 < p["eta_min"] <= 1.0
        assert p["lattice_deposited"] >= 0.0


def test_recovery_memory_carries_twist_load():
    lattice_full = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.12)
    lattice_mem = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.12)
    photonics = PhotonicsConfig(l_max=3, n_z=80, nr=48, lambda_nm=1550.0)
    cfg = {"kick_strength": 0.2, "flywheel_sites": 2, "energy_scale": 1.0}

    state_full = VQCCouplingState.from_config(
        lattice_full, photonics, ell=2, coupling_cfg=cfg,
    )
    state_mem = VQCCouplingState.from_config(
        lattice_mem, photonics, ell=2, coupling_cfg=cfg,
    )
    pcfg_full = PulseTrainConfig(n_pulses=2, pump_steps=20, gap_steps=15, recovery_memory=0.0)
    pcfg_mem = PulseTrainConfig(n_pulses=2, pump_steps=20, gap_steps=15, recovery_memory=1.0)
    run_vqc_pulse_train(state_full, pcfg_full)
    run_vqc_pulse_train(state_mem, pcfg_mem)

    load_full = state_full.lattice.twist_load_vs_initial()
    load_mem = state_mem.lattice.twist_load_vs_initial()
    assert load_mem > load_full

==> anc/oam_flux/tests/test_pulse_train.py <==
import pytest

from oam_flux.lattice import TwistLattice
from oam_flux.pulse_train import PulseTrainConfig, run_vqc_pulse_train
from oam_flux.vqc_coupling import VQCCouplingState
from oam_flux.vqc_photonics import PhotonicsConfig


def test_pulse_train_config_total_steps():
    cfg = PulseTrainConfig(n_pulses=3, pump_steps=20, gap_steps=10)
    assert cfg.total_steps == 90


def test_pulse_train_multiple_injections():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.1)
    photonics = PhotonicsConfig(l_max=3, n_z=100, nr=48, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.15, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    cfg = PulseTrainConfig(n_pulses=3, pump_steps=15, gap_steps=10)
    n = run_vqc_pulse_train(state, cfg)
    assert n == 75
    assert state.pulses_fired == 3
    assert state.total_injected == pytest.approx(3 * state.initial_total_momentum)
    assert any(h.get("recovery_active", 0) > 0.5 for h in state.history)
    pulse_ids = {int(h.get("pulse_index", -1)) for h in state.history}
    assert pulse_ids == {0, 1, 2}

==> anc/oam_flux/tests/test_recovery.py <==
import numpy as np
import pytest

from oam_flux.back_reaction import photon_pump_active
from oam_flux.lattice import TwistLattice
from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from oam_flux.vqc_photonics import PhotonicsConfig


def test_photon_pump_active_threshold():
    assert photon_pump_active(0.05, 1.0, fraction=0.01)
    assert not photon_pump_active(0.005, 1.0, fraction=0.01)


def test_lattice_recovery_relaxes_twist():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.15)
    lattice.theta = lattice.theta + 1.5
    load_before = lattice.twist_load_vs_initial()
    for _ in range(30):
        lattice.relax_step(pump_active=False)
    assert lattice.twist_load_vs_initial() < load_before


def test_vqc_recovery_after_pump_depleted():
    lattice = TwistLattice(nx=10, kappa=0.85, recovery_rate=0.12)
    photonics = PhotonicsConfig(l_max=3, n_z=40, nr=48, lambda_nm=1550.0)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.25, "flywheel_sites": 2, "energy_scale": 1.0},
    )
    eta_min = 1.0
    for step in range(40):
        run_vqc_coupling_step(state, step)
        eta_min = min(eta_min, state.history[-1].get("back_reaction_coupling", 1.0))
    last = state.history[-1]
    assert last.get("recovery_steps", 0) > 0
    assert last.get("back_reaction_coupling", 0) >= eta_min

==> anc/oam_flux/tests/test_vqc_photonics.py <==
import numpy as np

from oam_flux.flux_deposit import build_flux_kick, hopf_fiber_coords
from oam_flux.lattice import TwistLattice
from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
from oam_flux.vqc_photonics import PhotonicsConfig, propagate_multi_ell_vectorized


def test_propagation_shape():
    cfg = PhotonicsConfig(l_max=4, n_z=50, nr=128)
    result = propagate_multi_ell_vectorized(cfg)
    assert result.intensity.shape == (50, 9)
    assert result.ells.shape == (9,)
    assert result.radial_weights.shape == (9, 128)


def test_ell_mode_lookup():
    result = propagate_multi_ell_vectorized(PhotonicsConfig(l_max=3, n_z=10, nr=64))
    assert result.ell_index(2) == 5  # [-3,-2,-1,0,1,2,...]
    assert result.mode_intensity(0, 0) >= 0.0


def test_hopf_coords_cover_torus():
    rho, phi, eta = hopf_fiber_coords(16)
    assert rho.shape == (16, 16, 16)
    assert np.all(rho >= 0)
    assert np.all((eta >= 0) & (eta <= 2 * np.pi))


def test_vqc_coupling_advances_z():
    lattice = TwistLattice(nx=12, dt=0.001)
    photonics = PhotonicsConfig(l_max=3, n_z=20, nr=64)
    state = VQCCouplingState.from_config(
        lattice,
        photonics,
        ell=2,
        coupling_cfg={"kick_strength": 0.05, "flywheel_sites": 2, "conserve_momentum": True},
    )
    z0 = state.z_index
    run_vqc_coupling_step(state, 0)
    assert state.z_index == z0 + 1
    assert len(state.history) == 1


def test_flux_kick_nonzero_for_active_mode():
    lattice = TwistLattice(nx=12)
    prop = propagate_multi_ell_vectorized(PhotonicsConfig(l_max=3, n_z=10, nr=64))
    kick, momentum = build_flux_kick(lattice, prop, ell=1, z_index=0, kick_strength=0.1)
    assert np.any(kick != 0)
    assert momentum > 0

==> anc/scripts/regenerate_figure_2.py <==
#!/usr/bin/env python3
"""Regenerate preprint Figure 2 from frozen oam_flux emergence report.json.

Uses the mystery e^{-2} convention (not e^{-2π}). Data-true mean survival
is ~0.15 near R and e^{-2}, not the schematic peak ~0.9 of earlier drafts.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
DEFAULT_REPORT = Path("/home/kinaar/Projects/oam_flux/outputs/emergence_probes/report.json")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--report",
        type=Path,
        default=DEFAULT_REPORT,
        help="Path to emergence report.json",
    )
    parser.add_argument(
        "--out-dir",
        type=Path,
        default=ROOT,
        help="Project root (writes figure_2.jpg and figures/figure_2.jpg)",
    )
    args = parser.parse_args()

    data = json.loads(args.report.read_text())
    rows = data["kappa_sweep"]
    kappas = np.array([r["kappa"] for r in rows])
    survival = np.array([r["mean_survival"] for r in rows])
    bound = np.array([r["bound_B_kappa"] for r in rows])

    analogs = data["analogs"]
    r_val = analogs["R"]
    e_inv2 = analogs["e_inv2"]
    golden = analogs["golden_angle"]
    k_doc = analogs["kappa_doc"]
    k_sim = analogs["kappa_sim"]
    k_star = analogs["kappa_star"]

    plt.rcParams.update(
        {
            "font.size": 11,
            "axes.labelsize": 12,
            "axes.titlesize": 12,
            "legend.fontsize": 9,
            "figure.dpi": 150,
            "savefig.dpi": 200,
            "axes.grid": True,
            "grid.alpha": 0.3,
        }
    )

    fig, axes = plt.subplots(1, 2, figsize=(11.5, 4.6))

    ax = axes[0]
    ax.plot(
        kappas,
        survival,
        "o-",
        color="#1f77b4",
        lw=2.2,
        ms=5.5,
        label="mean survival (VQC)",
        zorder=5,
    )
    ax.axhline(r_val, color="#c9a227", ls="--", lw=1.6, label=rf"$R = {r_val:.4f}$")
    ax.axhline(e_inv2, color="#2a9d8f", ls="--", lw=1.6, label=rf"$e^{{-2}} = {e_inv2:.4f}$")
    ax.axhline(golden, color="#6a4c93", ls=":", lw=1.4, label=rf"golden = {golden:.4f}")
    ax.axvline(k_doc, color="#e63946", ls=":", lw=1.5, label=rf"$\kappa_{{\mathrm{{doc}}}} = {k_doc}$")
    ax.axvline(k_sim, color="#457b9d", ls="--", lw=1.5, label=rf"$\kappa_{{\mathrm{{sim}}}} \approx {k_sim}$")
    ax.axvline(k_star, color="#2a9d8f", ls="-.", lw=1.4, label=rf"$\kappa_\star = {k_star:.4f}$")
    ax.set_xlabel(r"$\kappa$ (gauge damping parameter)")
    ax.set_ylabel(r"mean survival @ $\lambda t = 2$")
    ax.set_title(r"(a) Emergent survival vs $\kappa$ (data-true)")
    ax.legend(loc="lower right", framealpha=0.92, fontsize=8)
    ax.set_xlim(kappas.min() - 0.005, kappas.max() + 0.005)
    ymin = min(e_inv2, golden, r_val, survival.min()) - 0.003
    ymax = survival.max() + 0.003
    ax.set_ylim(ymin, ymax)

    ax2 = axes[1]
    ax2.plot(
        kappas,
        bound,
        color="#264653",
        lw=2.2,
        label=r"$B(\kappa)=\pi^2(e/\pi-\kappa)$",
    )
    ax2.axhline(r_val, color="#c9a227", ls="--", lw=1.6, label=rf"$R = {r_val:.4f}$")
    ax2.axhline(0.0, color="k", ls="-", lw=0.8, alpha=0.4)
    ax2.axvline(k_doc, color="#e63946", ls=":", lw=1.5, label=r"$\kappa_{\mathrm{doc}}$")
    ax2.axvline(k_star, color="#2a9d8f", ls="-.", lw=1.4, label=r"$\kappa_\star$ ($B$ null)")
    ax2.set_xlabel(r"$\kappa$ (gauge damping parameter)")
    ax2.set_ylabel(r"$B(\kappa)$")
    ax2.set_title(r"(b) Holonomy-gap scaling")
    ax2.legend(loc="upper right", framealpha=0.92, fontsize=8)
    ax2.set_xlim(kappas.min() - 0.005, kappas.max() + 0.005)

    fig.suptitle(
        r"Emergent Survival Probability Sweep (Photonic Analog)  —  $e^{-2}$ mystery convention",
        fontsize=13,
        y=1.02,
    )
    fig.tight_layout()

    out_dir = args.out_dir
    fig_dir = out_dir / "figures"
    outputs = out_dir / "outputs"
    for d in (fig_dir, outputs):
        d.mkdir(parents=True, exist_ok=True)

    targets = [
        fig_dir / "figure_2.jpg",
        out_dir / "figure_2.jpg",
        outputs / "figure_2_data_true.jpg",
        outputs / "figure_2_data_true.png",
    ]
    for path in targets:
        if path.suffix.lower() in {".jpg", ".jpeg"}:
            fig.savefig(
                path,
                dpi=200,
                bbox_inches="tight",
                facecolor="white",
                format="jpeg",
                pil_kwargs={"quality": 95},
            )
        else:
            fig.savefig(path, dpi=200, bbox_inches="tight", facecolor="white")
        print(f"Wrote {path}")

    plt.close(fig)

    mean_s = float(survival.mean())
    print("---")
    print(f"source: {args.report}")
    print(f"κ ∈ [{kappas.min():.3f}, {kappas.max():.3f}]")
    print(f"mean survival: {mean_s:.6f}  (vs e⁻²={e_inv2:.6f}, R={r_val:.6f})")
    print(f"Δ% vs e⁻²: {100 * abs(mean_s - e_inv2) / e_inv2:.2f}%")
    print(f"Δ% vs R:   {100 * abs(mean_s - r_val) / r_val:.2f}%")


if __name__ == "__main__":
    main()


==> anc/scripts/regenerate_figures_3_4.py <==
#!/usr/bin/env python3
"""Regenerate preprint Figures 3–4 from live oam_flux demos / local stack.

Figure 3 — Multi-ℓ z-resolved flux transfer
  Independent VQC coupling runs for each ℓ; deposit momentum per step as the
  photon reservoir depletes along z (true z-structure; raw intensity is flat).

Figure 4 — Golden-angle packing + topological residual trajectory
  Left: Fermat/golden spiral + golden-quantized ℓ from emergence report.
  Right: residual dynamics S(λt) − R from an instrumented pump–relax trial.
"""

from __future__ import annotations

import argparse
import json
import math
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OAM_FLUX = Path("/home/kinaar/Projects/oam_flux")
DEFAULT_REPORT = OAM_FLUX / "outputs" / "emergence_probes" / "report.json"


def _setup_path() -> None:
    src = OAM_FLUX / "src"
    if str(src) not in sys.path:
        sys.path.insert(0, str(src))


def _style() -> None:
    plt.rcParams.update(
        {
            "font.size": 11,
            "axes.labelsize": 12,
            "axes.titlesize": 12,
            "legend.fontsize": 9,
            "figure.dpi": 150,
            "savefig.dpi": 200,
            "axes.grid": True,
            "grid.alpha": 0.3,
        }
    )


def _save_jpg_png(fig: plt.Figure, stem: str, out_dir: Path) -> list[Path]:
    fig_dir = out_dir / "figures"
    outputs = out_dir / "outputs"
    for d in (fig_dir, outputs, out_dir):
        d.mkdir(parents=True, exist_ok=True)
    paths = [
        fig_dir / f"{stem}.jpg",
        out_dir / f"{stem}.jpg",
        outputs / f"{stem}_data_true.jpg",
        outputs / f"{stem}_data_true.png",
    ]
    for path in paths:
        if path.suffix.lower() in {".jpg", ".jpeg"}:
            fig.savefig(
                path,
                dpi=200,
                bbox_inches="tight",
                facecolor="white",
                format="jpeg",
                pil_kwargs={"quality": 95},
            )
        else:
            fig.savefig(path, dpi=200, bbox_inches="tight", facecolor="white")
        print(f"Wrote {path}")
    return paths


def build_figure_3(
    *,
    l_max: int = 6,
    n_z: int = 100,
    nr: int = 256,
    kick_strength: float = 0.008,
) -> tuple[plt.Figure, dict]:
    """Multi-ℓ z-resolved flux transfer under live VQC coupling.

    Default demo kick_strength drains the photon reservoir in one step. A reduced
    kick spreads deposition along z so the heatmap is actually z-resolved while
    still using the same coupling machinery as run_vqc_coupling_demo.py.
    """
    from oam_flux.constants import load_config
    from oam_flux.lattice import TwistLattice
    from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
    from oam_flux.vqc_photonics import PhotonicsConfig

    cfg = load_config(OAM_FLUX / "configs" / "default.yaml")
    lat_cfg = cfg["lattice"]
    cpl_cfg = dict(cfg["coupling"])
    cpl_cfg["energy_scale"] = float(cfg.get("photon", {}).get("energy_scale", 1.0))
    cpl_cfg["kick_strength"] = float(kick_strength)
    cpl_cfg["conserve_momentum"] = True

    ells = np.arange(-l_max, l_max + 1)
    photonics = PhotonicsConfig(
        l_max=l_max,
        w0=float(cfg["vqc"]["w0"]),
        nr=nr,
        z_start=0.0,
        z_end=float(cfg["vqc"]["z_end"]),
        n_z=n_z,
        turbulence=0.0,
        chirp=0.0,
        qec_suppression=1,
        lambda_nm=float(cfg["photon"]["lambda_nm"]),
    )

    # deposit[z, ell_index] = |Δ ledger| this step (flux transferred to lattice)
    deposit = np.zeros((n_z, len(ells)), dtype=np.float64)
    residual_p = np.zeros((n_z, len(ells)), dtype=np.float64)
    mean_twist_end = {}

    for i, ell in enumerate(ells):
        lattice = TwistLattice(
            nx=min(int(lat_cfg["nx"]), 20),
            dt=float(lat_cfg["dt"]),
            D=float(lat_cfg["D"]),
            kappa=float(lat_cfg["kappa"]),
            delta_omega=float(lat_cfg["delta_omega"]),
            theta_crit=float(lat_cfg["theta_crit"]),
        )
        state = VQCCouplingState.from_config(
            lattice, photonics, ell=int(ell), coupling_cfg=cpl_cfg
        )
        n_steps = min(n_z, state.propagation.n_z)
        prev_ledger = float(state.lattice.momentum_ledger)
        for step in range(n_steps):
            run_vqc_coupling_step(state, step)
            ledger = float(state.lattice.momentum_ledger)
            deposit[step, i] = abs(ledger - prev_ledger)
            residual_p[step, i] = abs(float(state.photon_reservoir))
            prev_ledger = ledger
        mean_twist_end[int(ell)] = state.lattice.mean_twist

    z = state.propagation.z_steps[:n_z]
    # log1p scale for visibility of the long tail
    deposit_log = np.log1p(deposit)
    log_max = float(deposit_log.max()) if deposit_log.max() > 0 else 1.0
    deposit_show = deposit_log / log_max

    # cumulative transferred fraction of initial OAM momentum
    cum = np.cumsum(deposit, axis=0)
    # ℓ=0 has zero OAM momentum — leave as zeros
    p0 = residual_p[0, :] + cum[-1, :]  # initial reservoir estimate
    p0 = np.where(p0 > 1e-15, p0, 1.0)
    cum_frac = cum / p0[None, :]

    fig, axes = plt.subplots(1, 2, figsize=(12.0, 4.8))

    # (a) instantaneous flux transfer (log1p normalized)
    ax = axes[0]
    im = ax.imshow(
        deposit_show.T,
        aspect="auto",
        origin="lower",
        extent=[z[0], z[-1], ells[0] - 0.5, ells[-1] + 0.5],
        cmap="viridis",
        interpolation="nearest",
        vmin=0.0,
        vmax=1.0,
    )
    ax.set_xlabel(r"Propagation distance $z$")
    ax.set_ylabel(r"OAM mode index $\ell$")
    ax.set_title(r"(a) Instantaneous $|\Delta p_{\mathrm{ledger}}|$ (log1p scale)")
    ax.set_yticks(ells[::2] if len(ells) > 8 else ells)
    fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04, label="log1p-normalized flux")

    # (b) cumulative transfer fraction
    ax2 = axes[1]
    im2 = ax2.imshow(
        cum_frac.T,
        aspect="auto",
        origin="lower",
        extent=[z[0], z[-1], ells[0] - 0.5, ells[-1] + 0.5],
        cmap="magma",
        interpolation="nearest",
        vmin=0.0,
        vmax=1.0,
    )
    ax2.set_xlabel(r"Propagation distance $z$")
    ax2.set_ylabel(r"OAM mode index $\ell$")
    ax2.set_title(r"(b) Cumulative flux transferred / $p_0$")
    ax2.set_yticks(ells[::2] if len(ells) > 8 else ells)
    fig.colorbar(im2, ax=ax2, fraction=0.046, pad=0.04, label="fraction of $p_0$")

    fig.suptitle(
        rf"Multi-$\ell$ Propagation Heatmap: $z$-resolved Flux Transfer "
        rf"(VQC, $k_{{\mathrm{{kick}}}}={kick_strength}$)",
        fontsize=13,
        y=1.02,
    )
    fig.tight_layout()

    meta = {
        "l_max": l_max,
        "n_z": n_z,
        "z_end": float(z[-1]),
        "kick_strength": kick_strength,
        "deposit_raw_max": float(deposit.max()),
        "mean_twist_end": mean_twist_end,
        "ells": ells.tolist(),
        "deposit_sum_by_ell": {int(e): float(deposit[:, i].sum()) for i, e in enumerate(ells)},
        "final_cum_frac_by_ell": {int(e): float(cum_frac[-1, i]) for i, e in enumerate(ells)},
    }
    return fig, meta


def build_figure_4(
    report_path: Path,
    *,
    kappa: float = 0.85,
    ell: int = 3,
) -> tuple[plt.Figure, dict]:
    """Golden-angle correlations + topological residual with persistent features."""
    from oam_flux.constants import PHI, RESIDUAL_R, load_config
    from oam_flux.emergence import (
        E_INV2,
        GOLDEN_ANGLE_DEG,
        GOLDEN_FRACTION,
        EmergenceAnalogs,
        golden_quantized_ells,
        lambda_t_steps,
    )
    from oam_flux.lattice import TwistLattice
    from oam_flux.vqc_coupling import VQCCouplingState, run_vqc_coupling_step
    from oam_flux.vqc_photonics import PhotonicsConfig

    cfg = load_config(OAM_FLUX / "configs" / "default.yaml")
    ecfg = cfg.get("emergence", {})
    cpl_cfg = dict(cfg["coupling"])
    cpl_cfg.setdefault("kick_strength", 0.06)
    cpl_cfg["energy_scale"] = float(cfg.get("photon", {}).get("energy_scale", 1.0))

    if report_path.is_file():
        report = json.loads(report_path.read_text())
        golden_ells = list(report.get("golden_quantized_ells", golden_quantized_ells(6)))
        analogs = report.get("analogs", {})
        r_val = float(analogs.get("R", RESIDUAL_R))
        e_inv2 = float(analogs.get("e_inv2", E_INV2))
        golden_frac = float(analogs.get("golden_angle", GOLDEN_FRACTION))
    else:
        golden_ells = golden_quantized_ells(6)
        r_val = RESIDUAL_R
        e_inv2 = E_INV2
        golden_frac = GOLDEN_FRACTION

    # --- Left: golden-angle Fermat spiral in unit disk ---
    n_pts = 800
    n = np.arange(n_pts, dtype=np.float64)
    theta = n * math.radians(GOLDEN_ANGLE_DEG)
    # radius packing ~ sqrt(n) (Vogel sunflower); normalize to unit disk
    rho = np.sqrt(n / n_pts)
    x = rho * np.cos(theta)
    y = rho * np.sin(theta)

    # --- Right: instrumented pump–relax residual trajectory ---
    dt = float(cfg["lattice"]["dt"])
    pump_fraction = float(ecfg.get("pump_fraction", 0.5))
    lambda_t = float(ecfg.get("lambda_t", 2.0))
    total_steps = lambda_t_steps(kappa, dt, lambda_t)
    pump_steps = max(1, int(round(total_steps * pump_fraction)))
    relax_steps = max(0, total_steps - pump_steps)

    photonics = PhotonicsConfig(
        l_max=int(ecfg.get("ell_sweep_l_max", 6)),
        n_z=int(ecfg.get("n_z", 100)),
        nr=int(ecfg.get("nr", 256)),
        w0=1.0,
        z_end=5.0,
    )
    lattice = TwistLattice(nx=20, dt=dt, kappa=kappa)
    state = VQCCouplingState.from_config(lattice, photonics, ell=ell, coupling_cfg=cpl_cfg)

    # rate λ ≈ κ so λt ≈ κ * (n_steps * dt) * (1/dt)? emergence uses n_steps = λt/(κ*dt)
    # so parameter τ = step * (κ * dt) accumulates to λt
    d_tau = kappa * dt
    tau_hist: list[float] = []
    mean_hist: list[float] = []
    var_hist: list[float] = []

    for step in range(pump_steps):
        run_vqc_coupling_step(state, step)
        tau_hist.append((step + 1) * d_tau)
        mean_hist.append(state.lattice.mean_twist)
        var_hist.append(state.lattice.twist_variance)

    post_pump_mean = state.lattice.mean_twist
    post_pump_var = state.lattice.twist_variance
    for j in range(relax_steps):
        state.lattice.relax_step()
        tau_hist.append((pump_steps + j + 1) * d_tau)
        mean_hist.append(state.lattice.mean_twist)
        var_hist.append(state.lattice.twist_variance)

    tau = np.array(tau_hist)
    mean_arr = np.array(mean_hist)
    var_arr = np.array(var_hist)
    ref_mean = post_pump_mean if post_pump_mean > 1e-12 else mean_arr[0]
    survival = mean_arr / ref_mean
    # Topological residual feature: deviation of survival from R (mystery residual)
    residual_feature = survival - r_val
    # Also track a damped-oscillator-like lag residual of variance survival
    ref_var = post_pump_var if post_pump_var > 1e-12 else max(var_arr[0], 1e-12)
    var_survival = var_arr / ref_var

    fig, axes = plt.subplots(1, 2, figsize=(11.5, 5.0))

    # (a) golden spiral (Vogel sunflower) + discrete golden-quantized ℓ markers
    ax = axes[0]
    ax.plot(x, y, color="#1f77b4", lw=0.9, alpha=0.75, label="golden-angle packing")
    ax.plot(0.0, 0.0, "o", color="#e63946", ms=10, zorder=5, label="Core")
    # place golden ℓ as points on the unit circle (evenly spaced labels, not overlapping spokes)
    if golden_ells:
        label = r"golden-quantized $\ell$=" + ",".join(str(g) for g in golden_ells)
        for k, gell in enumerate(golden_ells):
            ang = 2 * math.pi * k / max(len(golden_ells), 1) + math.pi / 6
            px, py = 1.05 * math.cos(ang), 1.05 * math.sin(ang)
            ax.plot([0, 0.92 * math.cos(ang)], [0, 0.92 * math.sin(ang)],
                    color="#c9a227", lw=1.4, alpha=0.9,
                    label=label if k == 0 else None)
            ax.plot(px, py, "o", color="#6a4c93", ms=7, zorder=6)
            ax.text(1.18 * math.cos(ang), 1.18 * math.sin(ang), rf"$\ell={gell}$",
                    fontsize=9, color="#6a4c93", ha="center", va="center")
    ax.set_aspect("equal")
    ax.set_xlim(-1.45, 1.45)
    ax.set_ylim(-1.45, 1.45)
    ax.set_xlabel(r"$x$")
    ax.set_ylabel(r"$y$")
    ax.set_title("Golden-Angle Correlations in Core Dynamics")
    ax.legend(loc="upper right", fontsize=8, framealpha=0.92)
    ax.axhline(0, color="k", lw=0.4, alpha=0.3)
    ax.axvline(0, color="k", lw=0.4, alpha=0.3)

    # (b) residual trajectory
    ax2 = axes[1]
    ax2.axhline(0.0, color="k", ls="--", lw=0.9, alpha=0.6)
    ax2.axhline(r_val, color="#c9a227", ls=":", lw=1.3, label=rf"$R = {r_val:.4f}$")
    ax2.axhline(e_inv2, color="#2a9d8f", ls=":", lw=1.3, label=rf"$e^{{-2}} = {e_inv2:.4f}$")
    ax2.fill_between(tau, residual_feature, 0.0, alpha=0.25, color="#2a9d8f")
    ax2.plot(tau, residual_feature, color="#1a7a4c", lw=2.0, label=r"$S(\lambda t) - R$")
    ax2.plot(tau, survival, color="#1f77b4", lw=1.5, alpha=0.85, label=r"mean survival $S$")
    # mark pump → relax boundary
    tau_switch = pump_steps * d_tau
    ax2.axvline(tau_switch, color="#e63946", ls="--", lw=1.2, label=rf"pump→relax ($\tau={tau_switch:.2f}$)")
    ax2.set_xlabel(r"Normalized parameter $\lambda t$ (via $\kappa\,\Delta t\cdot n$)")
    ax2.set_ylabel(r"Topological residual / survival")
    ax2.set_title("Topological Residuals with Persistent Features")
    ax2.legend(loc="best", fontsize=8, framealpha=0.92)
    ax2.set_xlim(0.0, float(tau[-1]) if len(tau) else 2.0)

    fig.suptitle(
        rf"Golden-angle & residual diagnostics  ($\kappa={kappa}$, $\ell={ell}$, $e^{{-2}}$ convention)",
        fontsize=12,
        y=1.02,
    )
    fig.tight_layout()

    final_survival = float(survival[-1]) if len(survival) else float("nan")
    meta = {
        "kappa": kappa,
        "ell": ell,
        "golden_ells": golden_ells,
        "R": r_val,
        "e_inv2": e_inv2,
        "golden_fraction": golden_frac,
        "phi": PHI,
        "golden_angle_deg": GOLDEN_ANGLE_DEG,
        "lambda_t_target": lambda_t,
        "pump_steps": pump_steps,
        "relax_steps": relax_steps,
        "post_pump_mean": float(post_pump_mean),
        "final_mean_twist": float(mean_arr[-1]),
        "final_survival": final_survival,
        "final_residual_S_minus_R": float(final_survival - r_val),
        "final_var_survival": float(var_survival[-1]) if len(var_survival) else float("nan"),
        "analogs": EmergenceAnalogs().as_dict(),
    }
    return fig, meta


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out-dir", type=Path, default=ROOT)
    parser.add_argument("--report", type=Path, default=DEFAULT_REPORT)
    parser.add_argument("--l-max", type=int, default=6)
    parser.add_argument("--n-z", type=int, default=100)
    parser.add_argument("--kick", type=float, default=0.008,
                        help="kick_strength for multi-z flux deposition (default reduced)")
    parser.add_argument("--kappa", type=float, default=0.85)
    parser.add_argument("--ell", type=int, default=3)
    parser.add_argument("--skip3", action="store_true")
    parser.add_argument("--skip4", action="store_true")
    args = parser.parse_args()

    _setup_path()
    _style()
    out = args.out_dir
    outputs = out / "outputs"
    outputs.mkdir(parents=True, exist_ok=True)

    if not args.skip3:
        print("Building Figure 3 (multi-ℓ z-resolved flux)…")
        fig3, meta3 = build_figure_3(
            l_max=args.l_max, n_z=args.n_z, kick_strength=args.kick
        )
        _save_jpg_png(fig3, "figure_3", out)
        plt.close(fig3)
        (outputs / "figure_3_meta.json").write_text(json.dumps(meta3, indent=2))
        print(f"Wrote {outputs / 'figure_3_meta.json'}")

    if not args.skip4:
        print("Building Figure 4 (golden-angle + residual)…")
        fig4, meta4 = build_figure_4(args.report, kappa=args.kappa, ell=args.ell)
        _save_jpg_png(fig4, "figure_4", out)
        plt.close(fig4)
        (outputs / "figure_4_meta.json").write_text(json.dumps(meta4, indent=2))
        print(f"Wrote {outputs / 'figure_4_meta.json'}")

    print("Done.")


if __name__ == "__main__":
    main()

